Beyond OOD State Actions: Supported Cross-Domain Offline Reinforcement Learning

Offline reinforcement learning (RL) aims to learn a policy using only pre-collected and fixed data. Although avoiding the time-consuming online interactions in RL, it poses challenges for out-of-distribution (OOD) state actions and often suffers from data inefficiency for training. Despite many efforts being devoted to addressing OOD state actions, the latter (data inefficiency) receives little attention in offline RL. To address this, this paper proposes the cross-domain offline RL, which assumes offline data incorporate additional source-domain data from varying transition dynamics (environments), and expects it to contribute to the offline data efficiency. To do so, we identify a new challenge of OOD transition dynamics, beyond the common OOD state actions issue, when utilizing cross-domain offline data. Then, we propose our method BOSA, which employs two support-constrained objectives to address the above OOD issues. Through extensive experiments in the cross-domain offline RL setting, we demonstrate BOSA can greatly improve offline data efficiency: using only 10\% of the target data, BOSA could achieve {74.4\%} of the SOTA offline RL performance that uses 100\% of the target data. Additionally, we also show BOSA can be effortlessly plugged into model-based offline RL and noising data augmentation techniques (used for generating source-domain data), which naturally avoids the potential dynamics mismatch between target-domain data and newly generated source-domain data.

==> plotting_tools/fig4.py <==



import matplotlib.pyplot as plt
import numpy as np

colorlist = plt.rcParams['axes.prop_cycle'].by_key()['color']
fontmine = {'family' : 'Times New Roman',
                'weight' : 'normal',
                'size' : 22,
                }
plt.rc('font', **fontmine)



arr = [
[	58.4	,	5.7	,	45.2	,	55.5	,	56.3	,	56.2	],
[	52.2	,	19.5	,	13.3	,	19.4	,	12.5	,	19.2	],
[	86.9	,	2.2	,	53.3	,	54	,	53.7	,	52.8	],
[	86	,	0.7	,	71.6	,	69.8	,	81	,	78	],
[	100.2	,	28.4	,	22.6	,	31.4	,	32.1	,	32	],
[	99.3	,	0.8	,	76.4	,	74.6	,	89.3	,	96.4	],
[	86.4	,	-0.1	,	72.4	,	81	,	88.4	,	86.5	],
[	91.6	,	21.8	,	16.8	,	20.5	,	12	,	38.2	],
[	112	,	-0.1	,	87.8	,	80.3	,	77.2	,	85.8	],
]

arr = np.array(arr)
XXX = ['ha-m', 'ha-mr', 'ha-me', 'ho-m', 'ho-mr', 'ho-me', 'wa-m', 'wa-mr', 'wa-me']

TITLE = ['Null', 'w/o polciy reg.', 'w/o filter', 'w/o conservation', 'w/ target data']


# category_colors = plt.colormaps['RdYlGn'](np.linspace(0.15, 0.85, 5))


for tas in [1,2,3,4]:
    plt.plot(figsize=(4,4))
    # plt.plot([-10, 10], [0,0], c='black', ls='-')

    yyy = (arr[:, tas] - arr[:, -1])/ arr[:, -1]
    ccc = []
    for y in yyy:
        if y < -0.75:
            cuc = "red"# category_colors[0]
        elif y < -0.25:
            cuc = "tomato" #category_colors[1]
        elif y < -0.0:
            cuc = "salmon" #category_colors[2]
        else:
            cuc = "green" #category_colors[-1]
        ccc.append(cuc)
    plt.bar(XXX, yyy, color=ccc)

    plt.ylim(-1.0, 1.0)
    plt.yticks([-1, -0.5, 0, 0.5, 1], [-1, -0.5, 0, 0.5, 1], )
    plt.xlim(-1, 9)
    plt.xticks(XXX, rotation=65)
    plt.title(TITLE[tas], style='italic')

    plt.savefig('./figabla/abla-'+str(tas)+'.pdf', bbox_inches = 'tight',)
    plt.savefig('./figabla/abla-'+str(tas)+'.png', bbox_inches = 'tight')
    plt.close()
    print(tas, np.mean(yyy))




# plt.figure(figsize=(0.0001,5))
# plt.xlim([0,0.0001])
# plt.ylim(-1.2, 0.2)
# plt.xticks([0],[" "])
# plt.yticks([0],[" "])
# plt.ylabel('10% target data + 100% source data')
# plt.ylabel(None)
# plt.xlabel(' ')

# plt.text(0, -1.2,' 10% target data + 100% source data', rotation=90)

# plt.axis('off')




==> plotting_tools/plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "252f0958",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import os\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "id": "4d885221",
   "metadata": {},
   "outputs": [],
   "source": [
    "if not os.path.exists('data_amount_results'):\n",
    "    os.mkdir('data_amount_results')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "ee54d689",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font',family='Times New Roman')\n",
    "my_y_ticks = [0,30,60,90]\n",
    "bosa=[71.9,78,80.89,90]\n",
    "spot=[42.7,62.5,76.6,84.0]\n",
    "idx=list(range(len(spot)))\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('hopper-medium$\\,$(joint$\\,\\,$noise)', fontsize=16)\n",
    "#plt.grid()\n",
    "plt.plot(idx,bosa,label='BOSA',marker='x')\n",
    "plt.scatter(idx,bosa,c='blue',marker='x')\n",
    "plt.plot(idx,spot,label='SPOT',marker='o')\n",
    "plt.scatter(idx,spot,c='red',marker='o')\n",
    "# plt.fill_between(idx,spot,bosa,facecolor = 'silver', alpha = 0.3)\n",
    "# plt.fill_between(idx,0,spot,facecolor = 'ghostwhite', alpha = 1)\n",
    "# plt.fill_between(idx,spot,0,facecolor = 'white', alpha = 0.3)\n",
    "plt.xticks(idx,['5%','10%','30%','50%'], fontsize=16)\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "#plt.ylabel('Normalized Score')\n",
    "#plt.xlabel('Target(%d4rl)')\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('data_amount_results/amount_hopper_m_joint.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "38d8d2d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font',family='Times New Roman')\n",
    "my_y_ticks = [40,60,80,100]\n",
    "bosa=[80.1,86.5,89.7]\n",
    "spot=[65.9,67.4,86.7]\n",
    "idx=list(range(len(spot)))\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('walker2d-medium$\\,$(joint$\\,\\,$noise)', fontsize=16)\n",
    "#plt.grid()\n",
    "plt.plot(idx,bosa,label='BOSA',marker='x')\n",
    "plt.scatter(idx,bosa,marker='x',c='blue')\n",
    "plt.plot(idx,spot,label='SPOT',marker='o')\n",
    "plt.scatter(idx,spot,marker='o')\n",
    "\n",
    "# plt.fill_between(idx,spot,bosa,facecolor = 'silver', alpha = 0.3)\n",
    "# plt.fill_between(idx,spot,40,facecolor = 'white', alpha = 0.3)\n",
    "\n",
    "plt.xticks(idx,['5%','10%','30%'], fontsize=16)\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "#plt.xlabel('Target(%d4rl)')\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('data_amount_results/amount_walker2d_m_joint.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "4cd797d9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXAAAAEzCAYAAAAo1Vj9AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA+dElEQVR4nO3dd3gU1f7H8fdms9kUEkKaoSSAIkFAQJASBEWBXARUUCwUFbgCFoRYrqIIiCKCIkUvShEJAiogRSn+VBS5FiJgAUUElBZKCklISG/n98ewaza7CbvJJpsN39fz7AMzc3bmzGb2k8mZc2Z0SimFEEIIt+Ph6goIIYSoHAlwIYRwUxLgQgjhpiTAhRDCTUmACyGEm5IAF0IINyUBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aYkwIWoA+SWRq7lqs+/zgR4VlYWS5cupXPnzkyfPt0p6/zll1945JFHqF+/foXltm/fzvDhw7n22mtp2LAhsbGxZGVl1Xh9a4o7172s7Oxsli1bRteuXW3uy9ixYwkNDeXAgQMuqJ191qxZw7vvvmuedkad3WG/HVWd+7Rz507eeOMNCgsLnb7uitSZAN+0aRObNm1i7969TvltePToUX744Qfi4uLIzMwst9yaNWt44YUXeP/999m3bx99+/ZlwYIFzJgxo0brW5Pcue5lbdiwgfXr17N7926b+3Lq1CnS09PJyMhwQe0qppQiNjaW4uJixowZY56fkJBQ5TrX5v2urOrcp169etGjRw/uuusu0tPTnb7+cqk6ZNu2bQpQ06ZNc9o6u3btqsr7mIqLi1XDhg3VE088YZ6Xn5+v5s+frw4ePHjJdVdHfR2RlJSkZs2aVan3urruzrR169Zy96WgoEAlJSXVfKXs8Oyzz6pJkyZZzXdGnZ2131U5xpytJn6W69atU71791ZFRUXVuh2TOnMGDuDt7e30dRqNxnKXHTp0iLNnz1KvXj3zPC8vLyZOnEirVq0uue7qqK8jnnnmGXJzcyv1XlfX3Zkq2heDwUBYWFgN1sY+27dvZ+nSpTz33HNWy5xRZ2ftd1WOMWeriZ/lkCFDUEoxbdq0at2OSZ0KcJ1OV6PrTElJAcDDo3IfY3XU1x5KKSZPnsyKFSsqvQ5X1b06VPbn5yolJSXExsZyxx13EBAQ4Orq2OSMY8xdPfTQQ8ydO5ezZ89W+7bc68h1wJ49e3jyySfp0KEDjRs35r333rNYXlJSwrx58+jSpQs33XQTERERDB48mKNHj15y3X/99Re9evViwoQJAMTFxdGrVy969eplbl/LzMzk2Wef5ZZbbiE6Opqrr76amTNnUlRUVKn6AqSnp/Pkk08ycOBAWrZsydVXX838+fOt2m4vVW727Nls3brVou6jRo2q9OdiT91t+eqrr5g4cSKtW7dm1KhRHDt2jBdffJHevXsTEBDAgw8+SFZWFvv27WP8+PH06NGDkJAQXnrpJZvrs+fzKSwsZPbs2XTs2JEbb7yR6Ohotm/fbnN9v/76K7GxsYSGhnL8+HEA+vbti9FoRKfT8eKLL5rLdu/eHb1ej06nIy4urlr2z2TLli0cOHCA/v37Wy07fvw4zz//POHh4eY6mxQUFDBz5kx69+5N165diYyMZMyYMZw+ffqS+w3ahbqJEyfSvHlzpk+fbv65d+rUiYYNG7Jo0SJz2YqOsfI4sn5n7VN+fj5PP/00vXr1omPHjnh6eqLT6aw+O3u/ewC33HILubm5zJ07t8L9dYoaaaipITt27FCA6ty5s/r000+VUkqVlJSofv36KQ8PD3Xo0CFz2SlTpihA/fbbb0oppX7//Xel1+tV9+7dLdZ50003ldsGbtpe2bbTc+fOqVatWqmZM2ea5z333HMKUI8//nil6puWlqauu+469b///c9czrTO559/3uFy5dXd3s/FkbpX5IsvvlCA6tChg1q/fr15/qRJkxSg+vbtq1asWKFKSkqUUkrNnDlTAWrbtm0W67Fnv4uLi9Vtt92mrrvuOnX27FmllFLHjx9XjRs3tvosTpw4oRYtWqSuuOIKBahjx46Zly1btszmZ/fiiy8qQC1fvtzp+1fa0KFDFWD1GZ85c0ZNnz5dBQQEWNU5Ly9PRUdHq1GjRpnbZ/fv368aNWqkwsPD1eHDhy+530optWrVKgWorl27qi1btpg/6759+yqdTmc+bpQq/xiriCPrd8Y+Pfvss+qRRx4xTx84cECFhIRYlLH3O1VaWFiYuuqqq+ze78qqkwE+efJki/kLFixQgFq4cKF5XseOHZWnp6dFubZt2yofHx+LeZUJ8KFDh6r27dubv5RKKfXzzz8rLy8v1atXr0rV99FHH1UTJ060KJeZmakA5eXlpTIzMx0qV17d7f1cHKl7RY4cOaIA9cADD1jM//XXX23O/+233xRgceHY3v2eN2+eAtRPP/1ks862gubuu++2+tKX99ktX77cKsCdtX+lRUREKA8PD1VYWGhz+Z133mlV50mTJimDwaDS09Mtym7YsEEBVr+gbe23Ukpt375dAeqFF16wmD937lwFqDfffNM8rzIB7sj6nbFP1157rdUxPHv2bIsy9n6nSouOjlaAOnLkiB17XXmeVT6Fr4U8PS13y9/fH8Cie8+rr75KamqqefrUqVOUlJRU+YJLZmYm69atY+zYsRbtxNdddx2pqan4+fk5XF+lFGvWrCE4OJhff/3VomzTpk0Brdtju3bt7CrXvn37cuvv6Odiz2ddEdP7y7apm/rel51vumB8/vx58zx7P5/XXnuNxo0b07FjR4sy1157bbn18/HxsWs/yuOM/SstJyeHhIQEAgICrD57k7LHWH5+PosXLyYqKorAwECLZXfccQehoaH88MMP7N+/n3bt2gHl77der7f418S03vLqbS971++sfYqMjGT27Nno9XqeeuopAgICeOaZZ8zL7T22yn6nQkNDAa1Jq0WLFvZ/AA6qkwFelulLUrr9OSYmBqUUmzdvZvXq1TRu3NgpF+b+/PNPioqKMBgMVstK91ZxpL4pKSmkpqYyffp0HnvssXLfl5ycbFe5ilT1cylb99OnT9O7d2+rcuPHj2f8+PGVqiNobfUm9nw+Bw8e5OzZs3Tp0qXcOtviqou1pfevNFOA2ToRMCl7Ufbw4cOkp6dz5ZVX2izboUMHvvzyS/744w9z2Dm636byxcXFDr2vsut31j7Nnz+fQYMG8dJLLzF//nzGjRvHpEmTCAoKAuz/7pVl+vkkJSU5tqMOuiwC3ESVuuDw119/MWLECNq3b8/SpUvx9/fnp59+cto2fv/9d5vLCwoKMBgMdn1BTOsyfZl//vnnCsvbW64izvpcTHUvLCzk0KFDVsvPnTtX6TqWZc9+p6Wlmevjznx9fQHIy8uz+z05OTkAVhf2TExhVVt7tNjirH1q0aIFv/zyC8uXL2fmzJm8/vrrvP/++2zfvp22bdtW+jtl+n6X91eSs9TZXigVyc3NpXfv3iilWLx4sfnPfmdo0aIFOp2Or7/+2maIv/766+Tn5zu0ztDQUOrVq8eaNWs4ceKE1fIPP/yQhIQEu8uVpzo+l2bNmqG0ay0Wr9I9OKrKnv02fRGPHDlSbk8ge5n+vC/vLLk6BQYG4u3tTXZ2tt3vueaaa/D09CQpKcnm55Obm4vBYKBz587OrGq1cuY+GQwGxo4dy6FDh3j66adJSkri6aefBuz/7pVlGr19xRVXOLprDqlTAW466yt9pm1r+W+//cbJkyetPlxb769onaYgKB3IwcHB5hAcOnQohw8fNpddsGABJ06cMA8csbe+er2eO++8k+zsbPr27Ut8fLy5zI4dO3j//feJiIiwu5xpnWAZQs76XCqaX5Zp+46up/R8e/a7Z8+etG/fnqysLD7++GOb67QV7Lb209TmeubMGYuyp06dArS/spy5f2Vdd911FBQU2P3neUBAACNGjEApxZIlS6yW//rrr9x7773mdtvS2y9bD1MThr0/F3DsF52963fWPj3xxBPm/xuNRl5//XWuueYa88/Ske9UaaafTYcOHeza78qqUwH+999/A1j9pjR90Ux9mZs3b46XlxefffYZcXFxfPPNN4wZM8b8p/6WLVtYunQpRUVFnDx5EsCqXyjArl27APjpp58sDor//ve/BAUF8fvvv9OqVSuaNWtG/fr1mT9/PrNmzXK4vgCzZs0iIiKCI0eOEB0dTcOGDQkPD6d///7Mnj3b4XKNGze22MbWrVtp2rSpXZ+Lo3WvyJEjRwDrz/evv/4CMH/+Jqbtli1vz36/8847eHt7M378eHbv3g1ogbFhwwZAayfPysqyCBxTPUzbBWjVqhWhoaGsXbuW9evX8+OPP/LUU0+Z/+L64osv+OGHH5y6f6WZ+n+b1m2POXPm0KpVK+bOnctXX31lnj9r1iy8vb2ZN2+ezfqV3m/AfEJSdr6tn7utY+xSbeSOrN8Z+7R9+3amT59u/qWbnJxMSkoKw4YNs1ifPd+p0v7880+io6OtLrA6nZN7tbjMmDFjlJeXlwIUoNq3b69OnTqlbrjhBmUwGMzzu3btqpTS+ps2adJEBQcHq7vvvlsdPXpUzZw5U/n6+qoHHnhA7du3T7Vs2dL8vpCQEPM9HZKTk1WHDh2UTqczL4+KilJjx4411+fw4cNq0KBBql69eiogIEANHTpUnTp1qtL1VUrr5ztq1CgVEhKijEaj6tmzp9q1a5fVZ2FvualTpyo/Pz81YsQI9d1339n1uVy4cKFSdbdlxowZyt/f31y+TZs26pdfflGPPfaYqlevnnl+q1at1N69e9XEiRMt5l9zzTXm/tz27vfevXtV7969la+vr+rfv78aN26ceuONN8z7u3TpUpWXl6eOHDmi2rZta95WQECAxX1HduzYoaKiopS3t7fq3bu32r9/v1q+fLm68sor1aRJk9Qvv/zi9P0zOXbsmDIYDGrOnDk2P9cHH3xQAer48eMW81NTU9WECRNURESE6tKli+rdu7d65plnLLrhVbTfjz76qDIajeZlHTt2VGfPnlU33nijxc+9U6dO5n7Zto6x8lRm/VXdpzZt2ihABQUFqe7du6uuXbuqhQsXWnQBVsr+75RSWl9yQC1durTC/XUGnVJufjs5IS5Djz76KAcOHGDnzp1Wy0aOHMmKFStITEys9jZYYW327NksXryYQ4cO2eyN5kx1qglFiMvFjBkzOHPmDD/++KPN5UajkeDg4BqulcjPz2fRokUsW7as2sMbKhHgubm5NGjQAJ1OZ/Ol1+stBoLEx8fTp08fevbsSZcuXcq9f4AQwn5BQUF88sknPPXUU1YPD8nNzaVnz57V3oVNWJs2bRoTJ07k5ptvrpHtOfwT/vDDDzl//jxXXHEF9evXt+jPnJiYSKdOncy/+bdt28aQIUNYt24dAwYMID09nW7duvHnn3/avDGNEMJ+rVu35t1336VBgwZ4e3uzevVqBgwYwB9//CHfrxpWUlLC3LlziYqKuuRNu5zK0UbzO++8s9zG+9atW5vvA5GWlqZCQ0PV4MGDLcqsXLlSAWrjxo2ObloIYcNHH32kwsPDldFoVLfeeqv6+uuvXV2ly058fLzVReOa4NBFzJycHP766y/z0NTSfv75Z3r06EFSUhL+/v7MmDGDKVOmsGzZMkaPHm0ud+7cOUJDQ+ncubO5K5cQQgjHOdQG7uvrazO8AVauXMkdd9xhHr23adMmAKvyISEhREZGsmfPnmq/T4AQQtRlTrnKUVxczEcffcSyZcsAbaTT/v37Ae1uX2UFBQVx8uRJ9u3bR0xMjNXy/Px8i9GNJSUlpKWlERwcXKeeBCOEuHwppbhw4QKNGjWq9FOhnBLgX375JcXFxeYwTktLM980yNbNZExn6aYbDJX16quvMn36dGdUTQgharWEhASaNGlSqfc6JcBXrlzJ0KFDzd2WSp892+rKZLrnhJeXl831Pffcczz55JPm6YyMDCIjI833QRZCCHeXmZlJRERElW4aV+UAz8rKYtOmTXzzzTfmeUFBQXh4eJibPso+Cdp0p67ynhBtNBptPg0+ICBAAlwIUadUpVm4yiMx169fT0REhMVtG729vYmKigL+eXJ7aYmJiej1elq3bl3VzQshxGWrygG+atUq7r//fqv5gwYNArAa6puYmEhqaio9evQw33RdCCGE46oU4GfOnGHHjh0MHz7catmECRPw8/Nj27ZtFvO3bt0KwOTJk6uyaSGEuOxVKcBXr15N9+7dadasmdWy8PBwFi9ezObNm803QT916hQvv/wysbGx9O3btyqbFkKIy16VLmKuXLmywgfTDh8+nICAAGJjYzEajRQUFDB16lSLkZlCCCEqxy3uB56ZmUn9+vXJyMiQXihCiDrBGbkm9wMXQgg3JQEuhBBuSgJcCCHclAS4EEK4KQlwIYRwUxLgQgjhpiTAhRDCTUmACyGEm5IAF0IINyUBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aYkwIUQwk1JgAshhJuSABdCCDclAS6EEG5KAlwIIdyUBLgQQrgpCXAhhHBTEuBCCOGmJMCFEMJNSYALIYSbkgAXQgg3JQEuhBBuSgJcCCHclAS4EEK4KQlwIYRwUxLgQgjhpiTAhRDCTUmACyGEm5IAF0IINyUBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aYkwIUQwk1JgAshhJuSABdCCDclAS6EEG5KAlwIIdyUBLgQQrgpCXAhhHBTEuBCCOGmJMCFEMJNSYALIYSbkgAXQgg3JQEuhBBuSgJcCCHclAS4EEK4KQlwIYRwUxLgQgjhpiTAhRDCTUmACyGEm5IAF0IINyUBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aY8q/Lm/Px83n//fXbu3EmTJk1o2rQpjzzyiEWZ+Ph4XnjhBfLz88nPz2fYsGFMnDgRnU5XpYoLIcTlrtIBvmvXLkaMGMG9997L0qVL8fHxsSqzbds2hgwZwrp16xgwYADp6el069aNP//8k0WLFlWp4kIIcbmrVBPKhg0b6NWrF9OnT2fmzJk2wzs9PZ2RI0fSr18/BgwYAECDBg2YMmUKixcvZtOmTVWquBBCuEpmXiFnM3JtLjubkUtmXmGN1MPhAP/2228ZOnQojz/+OCNGjCi33MKFC0lJSWHgwIEW8/v16wfAzJkzHd20EEK4XGZeIQ++t5t7F8dz5rxliJ85n8u9i+N58L3dNRLiDgV4fn4+Dz30EH5+fkydOrXCsqYz7Hbt2lnMDwkJITIykj179pCUlORYbYUQwsWy84tIzSrgZFoO9y35J8TPnM/lviXxnEzLITWrgOz8omqvi0MB/uGHH3L48GFiYmJYsmQJw4cPp23btvTr149vvvnGXE4pxf79+wGIjIy0Wk9QUBAA+/bts7md/Px8MjMzLV5CCFEbNKzvw0djuxEZ5MvJtBzuXbyL+KPnzOEdGeTLR2O70bC+ddOyszl0EfOjjz4CwMfHh3vvvZenn36aEydOMHDgQPr06cOaNWu46667SEtLo7BQ+/MhICDAaj3+/v4ApKWl2dzOq6++yvTp0x3aESGEcERJiSKnsJisvCKy8gu5kFdEVn4RWXlFXLj4b1a+9jItyy61vKi4BA8dJKTnct+SHwHM4d0osPrDG0CnlFL2Fm7cuDFnzpzh+PHjNG3a1Dx/165ddO/enfDwcE6dOkVSUhKNGzcGoLCwEE9Py98T3bt3Z9euXaxfv54777zTajumLocmmZmZREREkJGRYfMXghDi8lFUXEJ2fjEX8gttB67FdKFFAJcuk1VQhP3pVzFPirje4zD/GTOSTs1D7XpPZmYm9evXr1KuOXQGfu7cOQDCwsIs5kdHRxMVFcWhQ4f4/fffiYqKwsPDg5KSEtLS0qzKm5pEys43MRqNGI1GR6omhKjl8ouKzQFaNlAtAtfGGXDpebmFxU6tl95DRz2jJ/WMnvh7a//W8y4zbTRQz9sT/1LLSo79D+8f3qApZ/EjlwBdLsnvv0PagNcIun6IU+tYHocCPDg4mLNnz5Kbm2vVdbBly5YcOnSI3NxcvL29iYqK4uDBg6SkpFgFdWJiInq9ntatW1d9D4QQ1UYpRe7FZobSofpPABeWCWDbTRBZeUUUFJc4tW5enh4WgWodwIZSAexpFcDatAFvg4fDAwvT9n5Mg13/RgEepd4aUpKKbsu/SYMaCXGHArxnz56sXbuWn376ib59+1os0+v16PV6WrVqBcCgQYM4ePAgP/74I23atDGXS0xMJDU1lZtuusl8MVMIV8rMKyQ7v8jmRaezGbn4GT0J8Da4oGaVV1yiyC6wFbjW7b22Alh7jxbOJU5qZjDx9dLbDtTSgWt1BvxP4Nbz9sTPqMfoqXduxexRUkJi0hkMW55CKcvwBm26REHh1mc5e1U/GjaoV63VcSjAY2NjWbduHXFxcRYBXlxczK+//sqwYcMIDAwEYMKECbz55pts27aN0aNHm8tu3boVgMmTJzuh+kJUjalPb2pWgdXFJ1O3sOB6XqwY3aVGQrygqES7UFY6dG0Frs0A/qdNOLvAuc0MHjouBqrBImDNIWwVugaLaT/jP0GsL5t6rlBSDHkZkJtu+cpJs56XW3reecK5+ButnN3w0MEV6hzZyXugwc3VuhsOBXh0dDRTpkxhxowZ3Hbbbdx3330opZgyZQpGo5G5c+eay4aHh7N48WJGjx5NfHw83bp149SpU7z88svExsZancEL4Qpl+/SaQrx0n15TufICXClFXmGJdlHtkj0ZTGWKzRfYSodyfpFzmxkMet0/oVtuM4Lp/warZghTWR+Dvnbev6i4qEwQ2whgW6GclwE4+U+LMvwKUqt1/eBgLxST1atX8/rrr2M0GtHr9XTq1Inp06fbbBLZvHkzr7zyCkajkYKCAsaMGWNxRm4PZ1ytFaI82ui5XSSk5xLmb+SB6Ka89/1x0rILqO9joP+14QDlnwXnF1Hs5HYGH4PeRhND2QA2VHAGrE27pJmhMoqLIO+8HWfApYM5HfIzqrZdL3/waQA+geAbdPH/pV825iUdgFWDL73uB7dA857lLnZGrlUqwGuaBLhwlsy8Qo6fy+bYuWyOpmj/Hk/N5u+ULLLzq9bsoNNBPS/Ls9tL9WQoO+1vNOBn1OOpd9M7PRcVaEF8yWaJ0sF8HvKrOFjPWF8L4bJhW2EoB4K+Es1iJcUwvy1knsX2WbwOAhpB7G/gUf4v0BrvRiiEO8grLOZEag7HzmVx7JzpXy2sz2UVlPs+HZZfxxtaBBMZ5FdhT4bS7b2+Bj0etaF91xmKCi59Fpxj2TZMbjoUXKjadr3rV3z2ayuUvetXLogry0MP/WbD2gewPmou/vz7zaowvJ1FAly4paLiEk6fz+XouWyOXTyTNr3OZORWOEAj1N9I8xA/rgzxo3mIH81C/Khn9GTS+v0kpP9zc6KEtFxeH9K+xkbVVYuifDsvzpVqlshNh8LsKmxUp4WqvU0SplD2rl8joecUrW+He96H/3sWMs/8Mz+gkRberW+vkWpIE4qotZRSJGXmc/TiGbS56eNcNglpORQWl3/o+nt7cmVoPZoH+9I8pB7NQ7XAbhrsi3+Zi5GmC5an0rIYWP8Ysd0CmB+fyZaM5jQJqlejQ6PLVZhrZ4+JMq/CnMpvU+cB3oGONUmYzojdJYirqqQYTvwAWUlQ7wpo2t3ufZc2cFEnpGcXcCzV+kz6eGo2ORV0h/M2eNAsWDuLLvsK8vOyq9fE2Qzt9p/XnP+Gl40rCVP/9BxI1gUzJf9+Dgb2Ys04J9ycSCkbQVxe08R5y3lFtu89bRedR8VnwL5lAthUzhgAHm7aFu8GpA1cuI2cgqJ/wjklWwvsi9Pnc8q/b7LeQ0dkkK/W1BHsZz6Tbh7iR3iAd5XbnP2Mngzw3MMzXvOtrkeFqjQWec3nNU8//Iw9/lmglHZme8mmifPWZ8vF+VSah6ft5oeyZ8Blz5S9/CWI6ygJcOE0BUUlnEzLsWjqMF1ATMqsOLga1femWakz6CtDtcCOCPLFUI09MgK8PPiPWg5Yj8vQoVDAMzlvoPvga8uQLi7/YugleRgqaJIILP9M2eivdXUR4iIJcOGQkhLFmYxc89nz0RStqePYxXbpirpDB/l52WzuaBbsh4+Xi9pMT/yAx4Uz5S7WARTlwcld1gv1XuVclAusuK3Yy0+CWDiFBLiwopTiXFaB+cJh6TPp46k5FFQwWtDPS0/zi2fPV4ZoTR7NQ+rRPNiP+r618H4iWXY+FarrI9Cqv2UgG3wliIVLSYBfxsob1HIsJZsLFTwOyqDX0fTixcMrL3bDM/0/1N9YO4dc21JUAEe+sK9sqwEVjqoTwhUkwOu4Sg9q0UGTBj4Xz561i4jNQ+txZYgfjQJ9ascNiaoi+SBsHAdnbT/W7x8XR9U17V4j1RLCERLgdUBRcQmn0nNtdsVzdFCL6RUR5Iu3oQ725S0pgfi34auXtB4hPg2gw3DYtfBiAdeNqhPCURLgbsIZg1quLNMVzzQC8bKRfgI2PQonvtOmr46B298C/3CI6OryUXVCOOoy+va6h/TsAo6WCmhTSB8/l13ho6RsDWoxdcWzd1BLnaUU/LoaPpuk3avD4Af9ZkLHB/+5CNn6dq2du5Kj6oRwBQlwF3DGoBbTPTycOailTspKhs0T4dA2bToyGga9A0HNrct66OVCpXArEuDVpKqDWkxd8Uxn0s1D6tGkgU+1Dmqpcw5uhs2xkHNO67N982To/ricVYs6QwK8CurcoJa6Ii9Day7Z94E2fUVbGLwYwtu6tl5COFmdC3BnP6C29KCWsl3x6tyglrrg2P+0C5UZCdpNnG6IhV6TwNPo6poJ4XR1KsCr8oDayg5q8dJ7EHmxn/SVZdqm3WpQi7srzNW6Bsa/rU03aA6DF0FkN9fWS4hqVKcC3J4H1BYUlbB1/xnScwotenrYO6hF64rnW7cGtbi70z9rg3LOHdamrx8NfV8GYz3X1kuIalbn7gdeOqwDfQ10ax7EN4dSyLPjad9h/kaLnh11flCLuysuhG/fgJ2vgSqGeuFwx3/h6r6urpkQlyQPdChH6aeMlxXg7Wk+ey7d3HHZDWpxdymHtbPuMz9r020Gw4C52l0AhXAD8kCHcjQK9GH+fR24651/bgH6yuC29GsTLoNa3F1JCexeAtunabd59a6vBfe1Q1xdMyFqXJ0M8DPnc3lijeVNihbvPMrNUWES3u4s45TWw+TYTm36qlvgjoXakHchLkN1blRI6TbwyCBf1j8STWSQr/nC5pnzVXi2oHANpWDfR/B2dy28Db4w4A0YsUHCW1zW6lSAn82wDO+PxnajU9MgPhrbzSLEz2ZIiLuN7HOw9n6tvTs/A5p0hoe/g84PycMUxGWvTgW4n9GT4Hpe5vA29QNvFOhjDvHgel74ycVK93DoM3g7WhsS7+EJt0yBUf8HwVe5umZC1Ap1rheKs0diChfIy4TPn4dfVmrTodfAnYuhYXvX1ksIJ5JeKDYEeBvKDWhboS5qmePfw6aH4fxJQAfdx8PNL4DB29U1E6LWqXMBLtxUYR7smAE//BdQEBgJgxZBsxtcXTMhai0JcOF6Z/fBhnGQclCbvu5+6PcqGP1dWy8hajkJcOE6xUXw/Xz4ZhaUFIJfqPaIs6hbXV0zIdyCBLhwjdS/ta6Bp/Zo09fcBgPng1+IS6slhDuRABc1SynY8y58ORUKc8BYH/q/Du3ukX7dQjhIAlzUnMwz8Ml4+Psrbbr5TTDobajfxLX1EsJNSYCLmvHbx7D1Se1xZ57e0Gc6dBkLHnVqLJkQNUoCXFSvnDTY+hQc2KBNN7oOBi+B0JaurZcQdYAEuKg+R77UmkyyEkGnh5uehZ5Pgl5GwgrhDBLgwvnys+CLF+Cn5dp0SEvtqfCNO7q2XkLUMRLgwrlO/qh1D0w/pk13exR6TwWD3MZACGeTABfOUZQP37wK3y8AVQL1I7QeJs1vdHXNhKizJMBF1SX+rp11J/2uTbcfBrfO0h53JoSoNhLgovJKiuGHt2DHK1BcAL7BcNsCbVSlEKLaSYCLykk7ChsfgYR4bTqqvxbe9cJcWy8hLiMS4MIxSsFPcfD5ZCjMBi9/rbmkw3AZCi9EDZMAF/a7kAifPg5HvtCmm/bQLlQ2aOraeglxmZIAF/Y5sBG2PAG56aA3al0Duz0qQ+GFcCEJcFGx3HTY9gz8tlabDm8Hdy6BsGtcWy8hhAS4qMDfX8Omx+DCGW0ofM+n4Mb/gKeXq2smhEACXNhSkA1fToM9S7XpoKu0s+4m17u2XkIICxLgwtKpvbBhLKT9rU13Gavd+tXL17X1EkJYkQAXmqIC+N9r8O0b2lB4/0YwaCFcdYurayaEKIcEuIDkg9pQ+LP7tOlr74H+r4FPA9fWSwhRIQnwy1lJCcS/DV+9BMX5WmAPnAdtBru6ZkIIO0iAX67ST8CmR+HEd9r01TFw+1vgH+7aegkh7CYBfrlRCn5dDZ9NgoILYPCDfjOh44MyFF4INyMBfjnJSobNE+HQNm06ohsMXgRBzV1bLyFEpUiAXy4ObobNsZBzDvRecPNk6P44eOhdXTMhRCVJgNd1eRlac8m+D7TpK9pqz6cMb+vaegkhqkwCvC47ulO7UJl5CnQecEMs9JoEnkZX10wI4QQS4HVRYS5snw4/vqNNN2iutXVHdnNtvYQQTiUBXtec/lkblHPusDbdaRTEzABjPdfWSwjhdBLgdUVxoTYMfudroIqhXjjc8V+4uq+rayaEqCaVuht/UVERLVq0QKfTWbzee+89i3Lx8fH06dOHnj170qVLF+bPn49SyikVF6WkHIZlMfDNq1p4txkMj+6S8BaijqvUGXhcXBy5ublERUWZ5wUEBDB8+HDz9LZt2xgyZAjr1q1jwIABpKen061bN/78808WLVpU9ZoLbSj87iWwfRoU5YF3fRgwF64d4uqaCSFqgE45eEpcWFhIx44d+frrrwkNDbVZJj09naioKHr06MGGDRvM81etWsX999/Pxo0bGTRokN3bzMzMpH79+mRkZBAQEOBIdeuu8wnwyaNw7H/a9FW3wB0LIaCRa+slhLCLM3LN4SaUZcuW0apVKwwGQ7llFi5cSEpKCgMHDrSY369fPwBmzpzp6GaFiVKw7yN4p7sW3gZfGPAGjNgg4S3EZcahAM/Pz2fmzJl8/PHHBAcH06tXL7Zs2WJVbtOmTQC0a9fOYn5ISAiRkZHs2bOHpKSkytf6cpV9Dtber/Uyyc+EJp3h4e+g80NyHxMhLkMOBfihQ4e45ZZbiImJwc/Pj507d3LbbbcxYsQICgsLAVBKsX//fgAiIyOt1hEUFATAvn37yt1Ofn4+mZmZFq/L3qHP4O1obUi8hyfcMgVG/R8EX+XqmgkhXMShAG/Xrh1xcXF8/vnnpKam8tZbbxEYGMjq1at5/PHHAUhLSzOHua12HX9/f3O58rz66qvUr1/f/IqIiHCkmnVLXiZ8Mh4+vA+ykyH0GhjzNdz4NOilF6gQl7NKdSMEMBgMjB8/nh07dhAYGMiSJUs4ceIE+fn55jKentYBU1RUBICXV/lPNn/uuefIyMgwvxISEipbTfd2/HtYdAP8shLQaTefGvsNNGzv6poJIWqBSge4SYcOHZg+fTpKKXbv3k1QUBAeHtpqbZ1lm5pDwsLCyl2n0WgkICDA4nVZKcyDzydD3AA4fxICI2HkVm1EpcHb1bUTQtQSVQ5wgLvuugsAb29vvL29zf3DU1JSrMomJiai1+tp3bq1MzZd95zdB0t6wa7/Agquux8e/h6a3eDqmgkhahmnBLjRaMRoNHLDDVrImPp4//jjjxblEhMTSU1NpUePHuaLmeKi4iL43xxY2htSDoJfKAz9SBsO732Z/QUihLCLUwJ848aNvPbaa+ZQnjBhAn5+fmzbts2i3NatWwGYPHmyMzZbd6T+Dcv7wdcvQ0khXHMbPBoPUbe6umZCiFrMoQCfOHEio0aN4tixY+Z5n376KX///TcTJkwwzwsPD2fx4sVs3ryZ+Ph4AE6dOsXLL79MbGwsffvKPToAbVDO7qWwqAec2gPG+jB4CdyzEvxCXF07IUQt51A/tIiICBYsWMCaNWu4+eabadOmDf369WPWrFlWZYcPH05AQACxsbEYjUYKCgqYOnUqo0ePdlrl3VrmGfjkMfj7a226+Y0w6B2o38S19RKXveLiYnNXYFE1BoMBvb76Hlvo8L1QXKHO3Qvlt49h65Pa4848vaHPdOgyFjyc0qIlRKUopUhMTOT8+fOurkqdEhgYSHh4OLoyo6WdkWsyEqQm5aTB1qfgwMUbfDW6TmsyCW3p2noJAebwDgsLw9fX1ypwhGOUUuTk5JCcnAxAw4YNnb4NCfCacuRLbURlViLo9HDTs9DzSdCXf1MwIWpKcXGxObyDg4NdXZ06w8fHB4Dk5GTCwsKc3pwiAV7d8rPgixfgp+XadEhL7anwjTu6tl5ClGJq8/b19XVxTeoe02daWFgoAe5WTsZrdw5MP65Nd3sUek8Fg49LqyVEeaTZxPmq8zOVAK8ORfna482+XwCqBAKawKC34cqbXF0zIUQdIgHubIm/a2fdSb9r0+2Hwa2ztMedCSGEE0mAO0tJMfzwFux4BYoLwDcYblugjaoUQlSLHTt2MHHiRJKSkhg2bBienp4cOHCAli1b8sorr+Dn5wdo92V6+eWXKS4uRq/Xk5iYyJ133sl9991nXldmZiYTJ07Ew8ODhIQEtm/fzgMPPEBcXJzVdhctWkT79u2Jjo6uqV21SQLcGdKOwsZHIEEbdUpUfy2865V/x0UhRNXdfPPN3HbbbezcuZN58+YBUFJSwoABAxg1ahRr164lKSmJHj16sGjRInr37g1Abm4ugwcP5ujRozz//PMA/Oc//6FDhw5MnDgRgBUrVrBjxw6b212yZAkdOnRweYDLyJGqUAr2Lod3emjh7eWvPVj4vg8kvIWoIWWfz+vh4cHAgQPN92IaP348nTt3Noc3aN375s2bx5QpU8xPB9u1a5f5jB3gwQcf5Oqrr7ba3u7duzEajaxZs8blTwuTAK+sC4nwwT2wJRYKs6FpD3jke7huhDyfUtQJSilyCopq/FXVweEZGRmsWrWKli1bcv78eTZu3EhMTIxVuWuuuYbw8HBWrFgBQPfu3YmNjbVoMrn77rut3rdixQo+/vhjjEYjH3zwQZXqWlXShFIZBzbClicgNx30Rq1rYLdHZSi8qFNyC4tpPfXzGt/uHy/9C18vx6Lp0KFDPPXUU2RkZLBx40bCwsJYt24dhw8fpri4mEaNGtl8X0REBH/++ScAc+bM4ciRI4waNYply5bx1ltv0aFDB4vymZmZFBYW0rhxY0aMGMG7777Lww8/XKn9dAZJHEfkpsP6MbBupPb/8HYwbid0Hy/hLYQLRUVF8cYbb/Duu++yb98+GjRowHvvvWdeXt5ZvV6vNw+uqVevHtu3b2fJkiX88ccfdO7cmffff9+i/MqVKxkxYgQAY8aM4aeffuKXX36ppr26NDkDt9ffX8Omx+DCGW0ofM+n4Mb/gGf5z/YUwp35GPT88dK/XLLdqmjSpAkzZsygd+/e3HTTTXh4eHDixAmbZRMTE7nxxhsB+Ouvv2jRogVjxoxh8ODB3H333YwdO5aYmBjCw8MBWL9+PQkJCeb29fDwcJYuXcrbb79dpTpXlgT4pRRkw5fTYM9SbTroKrhzCTS53rX1EqKa6XQ6h5syagvT/Vz++usvbr/9drZt28bYsWMtyhw/fpyEhARGjhwJwIcffsiUKVMACAkJYdWqVTRp0oSTJ08SHh7Orl27GDRokMWzD5o1a8akSZOYM2eOS25DIH/3VyRhDyzq+U94dxkLD38n4S1ELVJUVGQ1b9myZRgMBgYMGMCbb77JTz/9xJYtW8zLCwsLefzxx3nttdfMz/D9/PPPLboNnj59msaNG3PttdcCWt/vBx54wGI7w4YNIzc3l1WrVlXHrl2Se/56rW5FBfC/1+DbN7Sh8P6NtGdTtuh96fcKIWrMjh072Lx5MydPnmT48OGEhoZy8OBBLly4wObNm2nVqhUA8fHxTJ06lU8++YSgoCDOnDnD6NGjGTx4sHldRUVFxMTE0K9fPxo1asTZs2fZtm0bPj4+LFiwgLVr1/Kvf/2LYcOGmd/z7bff4uHhwdSpUwkPD+f222+v0f2XBzqUlXwQNoyFxP3a9LX3QP/XwKdB9W5XCBfKy8vj2LFjNG/eHG9vb1dXp04p77OVBzo4U0kJxL8NX70ExflaYA+cB20GX/q9QgjhAhLgAOknYNOjcOI7bfrqGLj9LfAPd229hBCiApd3gCsFv6yC/3sOCi6AwQ/6zYSOD8poSiFErXf5BnhWMmyeCIe0/pxEdIPB70DQla6tlxBC2OnyDPCDm7XwzkkFvRfcPBm6Pw4ezn3ckRBCVKe6G+AlxXDiB8hKgnpXQNPuUJAFn02CfRdvQHNFW+35lOFtXVtXIYSohLoZ4H98Cv/3LGSe+Wee78Unbeekgs4DboiFXpPA0+iSKgohRFXVvQD/41NY+wBQpnt7Tqr2r18Y3LsSIrvVeNWEEMKZ6tZQ+pJi7cy7bHiX5qGHJp1rrEpCCFFd6laAn/jBstnElgtntXJCCOHm6lYTSlaSc8sJIWq9gwcPMnnyZIKCgti7dy/79u1j6dKl+Pn5MW7cOMLCwujRoweHDh2iT58+TJ8+HY+L9+/Pzs5mxowZpKen4+3tTWJiIj169OCxxx5Dp9Nx/PhxOnToQExMDF5eXqxevZrevXsTHBxMfHw8o0aN4sUXX3TZvtetAK93hXPLCSFqvUGDBrF27Vrat2+PUoqHHnoIT09Phg4dysKFC+nVqxczZszg7NmztGzZEi8vL6ZMmUJ2dja9evXiscceM99Stri4mDFjxjBu3DiWLFkCaA9xuO222wBYvXo1kyZNok+fPqSnp7NmzRpX7TZQ15pQmnaHgEZAeaModRDQWCsnhHB7aWlpHD582PwwYp1Ox0svvYTu4khqT89/zlEbNmxIt27d+PjjjwF48cUXMRgM5vAG7Qk9c+fO5f3332fz5s2EhobSp08fm9tu0KABQ4YMqaY9s0/dCnAPPfSbfXGibIhfnO43SwbsCGEPpbQHmtT0y4EbpAYFBREVFUW/fv2Ij48HoHHjxkRHR9ss7+vri5+fH0op4uLibD7sODAwkE6dOrF8+XL8/Pzw8fEpd/shISF217U61K0mFIDWt8M971v3Aw9opIV365q9X68QbqswB2bafhhwtXr+DHj52V18w4YNDBgwgO7duzNy5EhmzZpFy5Ytrcr9/fffbN++nQULFpCSksK5c+cqfNjx/v37K70LNaXuBThoId1qgPVITDnzFqLOad26Nb/99hsvvvgiCxYsYPPmzXz11Ve0a9cOgL179zJnzhwOHTrEsmXLuO+++0hOTgbse9hxbVY3Axy0sG7e09W1EMJ9GXy1s2FXbNdOxcXFJCQk0KxZM+bMmcMDDzxA//79uf/++9m3bx8A119/PU8//bTF+0JDQwkJCanwYcdt29b+W2zUrTZwIYTz6HRaU0ZNvxy4lXNhYSHr1q0zT7dr147Zs2dz5MiRS+yajhEjRvDZZ59ZLcvOzmb37t089NBD9n9WLiIBLoRwa2+99RanT582T58+fZpbb70V0J5zWVxcbPN906dPp7CwkIULF5rnKaV46qmneOihh+jd2/IZuKaHJ9t6iLKr1N0mFCHEZSEhIYE2bdowcOBAvLy8KCoq4p133uGDDz5g//79XLhwgZiYGG6++WaL9wUEBPDdd98xbdo0Ro4cSVhYGMnJydxwww2MGTPGomxKSgrvvvsuACtWrCAyMpLWrVvX2D6WRx5qLISQhxpXo+p8qLE0oQghhJuSABdCCDclAS6EEG5KAlwIIdyUBLgQwswN+jS4ner8TCXAhRAYDAYAcnJyXFyTusf0mZo+Y2eSfuBCCPR6PYGBgeZ7hPj6+ppvySoqRylFTk4OycnJBAYGVsu9VSTAhRAAhIeHA5hDXDhHYGCg+bN1NglwIQSg3R+kYcOGhIWFUVhY6Orq1AkGg6Fa72ooAS6EsOAut1IVchFTCCHclgS4EEK4KQlwIYRwUxLgQgjhpiTAhRDCTUmACyGEm5IAF0IINyUBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aYkwIUQwk1JgAshhJuqcoB///33GI1G4uLirJbFx8fTp08fevbsSZcuXZg/f748c08IIZykSvcDT0hI4K677qKgoMBq2bZt2xgyZAjr1q1jwIABpKen061bN/78808WLVpUlc0KIYSgCmfgubm5DBs2jCFDhlgtS09PZ+TIkfTr148BAwYA0KBBA6ZMmcLixYvZtGlTpSsshBBCU+kAHz16NBMmTOD666+3WrZw4UJSUlIYOHCgxfx+/foBMHPmzMpuVgghxEWVCvBXXnmFa665hrvvvtvmctMZdrt27Szmh4SEEBkZyZ49e0hKSqrMpoUQQlzkcBv4p59+yh9//MHq1attLldKsX//fgAiIyOtlgcFBXHy5En27dtHTEyMzXXk5+eTn59vns7IyAAgMzPT0eoKIUStZMqzqnTscCjADxw4wJtvvsmWLVvKLZOWlmZ+onVAQIDVcn9/f3O58rz66qtMnz7dan5ERIQj1RVCiFrvwoUL1K9fv1LvtTvA09LSeOyxx/joo4/w9vYut1zpM2dPT+vVFxUVAeDl5VXuOp577jmefPJJ83RJSQlpaWkEBwej0+nsrTKZmZlERESQkJBg85eJEGXJMSMcVdljRinFhQsXaNSoUaW3bXeAT5s2jd9//51evXpZzDc1bzz33HPMmjWLadOm4eHhYQ7dsLAwi/KmPxvKzi/NaDRiNBot5gUGBtpbVSsBAQHyZRQOkWNGOKoyx0xlz7xN7A7wCxcukJqaSmpqqs3liYmJJCYmkp+fT1RUFAcPHiQlJcUqqBMTE9Hr9bRu3bpKFRdCiMud3b1Q4uLiUEpZvZYvXw7A8uXLUUoxcuRIBg0aBMCPP/5osY7ExERSU1Pp0aMHQUFBztsLIYS4DFXLvVAmTJiAn58f27Zts5i/detWACZPnlwdm7ViNBqZNm2aVXOMEOWRY0Y4ypXHjE5V8eYkcXFxjBo1iuXLlzNy5Ejz/NWrVzN69Gh27txJt27dOHXqFD169GDw4MHMmzevqvUWQojLXpXuhVKR4cOHExAQQGxsLEajkYKCAqZOncro0aOra5NCCHFZqfIZuBBCCNeQ+4ELIYSbkgAXQgg3VesD/KuvvmLAgAG89NJL5Zax58ERSileffVV2rdvT9u2bbnzzjsrHM6flJREt27dyu33Lmqnv/76i3vuuYewsDB8fHzo2bMnP/zwg82yctwI0EaHt2jRAp1OZ/F67733LMrVyuNF1VLHjx9Xr7zyirrqqqsUoKZNm2az3NatW5WPj4/asmWLUkqptLQ01bJlSzVu3DiLcvPmzVNGo1ElJCSo/Px81axZM3XXXXfZXGdRUZGKiYlR8fHxTt0nUb2OHTumbr/9dvXJJ5+ovXv3qhkzZiiDwaB8fX3V0aNHLcrKcSNMli5dqho1aqSioqLMr86dO6u8vDxzmdp6vNTaADf5+OOPyw3wtLQ0FRoaqgYPHmwxf+XKlQpQGzduNM9r0aKF6tixo3n64YcfVoBKTEy0Wu+zzz6r3nrrLaftg6gZ7733nsrPz7eYN3nyZAWoefPmmefJcSNMCgoKVNu2bVVycnK5ZWrz8VLrm1AaNGhQ7jJHHhyRkJCAn5+f1XpPnjxp8d7Nmzdz8uRJxo8fX+W6i5o1atQoq5ukde/eHYDmzZub58lxI0yWLVtGq1atMBgM5Zap1cdLleK/BuzYsaPcM/BOnTopQO3Zs8dqWWRkpMVvvlatWqnWrVubl//73/9WgEpJSTHPO3r0qIqOjlYXLlxw/o4Il5gzZ46KiYlRxcXF5nly3AillMrLy1MREREKUB4eHuqmm25SmzdvtipXm48Xtw3wkpISZTAYFKCSkpKs3tehQwcFqM8//1wppdSSJUuUh4eH2r17t0pNTVVhYWFqxIgR5vJ5eXnqxhtvVAcOHKjW/RE159dff1XR0dEqKyvLPE+OG2Gyb98+9eCDD6qYmBjl7++vAAWo4cOHq4KCAqVU7T9e3DbAz507Z/7Ac3Nzrd7Xs2dPBagPP/zQPG/58uWqR48eqmfPnuqFF16weN+YMWPU6tWrlVLaD+31119X0dHRqnfv3uYfjnAP8fHx6t///rcyGo0KUJ06dVKnT59WSslxI2wrKChQb731lgoMDFSA+eJkbT9e3DbAT58+bf5gCwsLrd4XHR2tALV+/fpLbmPFihXqscceM09PmTJFhYaGquTkZLV9+3al1+vVjh07qrorooYUFRWpkydPqgULFqgrrrhCAeqGG25QSslxIyr2yy+/qMDAQKXT6dTx48dr/fHitgGem5urPDw8yv3Tpk2bNgpQ3377bYXr379/v+rVq5e590Jubq7y8/NTDzzwgLlMkyZNVN++fau+M6LGnTx50nxW9ffff8txIy5pwYIFClBr166t9cdLre+FUh5vb2+ioqIASElJsVpuz4MjLly4wLhx44iLizP3Xvjjjz/Izs6mSZMm5nIRERFW9zYX7iEiIoIHH3wQgOTkZDluxCXdddddgJYxtf14cdsAB6r84IiHHnqIKVOm0LRpU/O84uJiAPR6vXmeh4eHQ8/iFLVLy5Yt0ev1tGzZEpDjRlTM9EjHG264Aajdx0utD/CSkhIAqyGrULUHR8ybN4+WLVty6623Wsxv2bIlXl5eJCcnm+edPXvW/OUX7ufnn3/m/vvvN3/J5LgRFdm4cSOvvfaaexwvDjW4uEBcXJwC1KhRo2wuX7VqlfLy8lK7du1SSimVkJCgmjZtqmJjY8td5/fff69uvfVWi77BpT388MOqefPmKicnR+3du1cBatWqVVXfGVGtnnjiCTVp0iR16tQp87wPPvhA3XLLLSozM9OirBw3YsKECWrkyJEWt1n45JNP1LPPPmtVtrYeL7U2wE+dOqW6du2qvL29zVeB27Vrp7744gursp9++qnq2rWruvHGG1W3bt3UsmXLyl1vcnKy6tq1a4VDZ/Pz89WECRNUhw4dVPv27dWbb77plH0S1aekpETdf//9qkGDBsrHx0f17dtXjRkzRi1btsxm7wGl5Li53L3++uuqSZMmysfHR/Xv31/95z//UV999VW55Wvj8SIPdBBCCDdV69vAhRBC2CYBLoQQbkoCXAgh3JQEuBBCuCkJcCGEcFMS4EII4aYkwIUQwk1JgAshhJuSABdCCDclAS6EEG5KAlwIIdyUBLgQQrgpCXAhhHBTEuBCCOGm/h9gUnVeeSY5rAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rc('font',family='Times New Roman')\n",
    "my_y_ticks=[10,30,50,70]\n",
    "bosa=[56.2,58.9,59.9]\n",
    "spot=[45.4,58,59.3]\n",
    "idx=list(range(len(bosa)))\n",
    "plt.figure(figsize=(4,3))\n",
    "#plt.title('halfcheetah-medium-v2')\n",
    "plt.title('halfcheetah-medium$\\,$(joint$\\,\\,$noise)', fontsize=16)\n",
    "#plt.grid()\n",
    "my_y_ticks =  [40,50,60,70]\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "plt.plot(idx,bosa,label='BOSA')\n",
    "plt.scatter(idx,bosa,marker='x')\n",
    "plt.plot(idx,spot,label='SPOT')\n",
    "plt.scatter(idx,spot,marker='o')\n",
    "plt.xticks(idx,['10%','30%','50%'], fontsize=16)\n",
    "#plt.fill_between(idx,spot,bosa,facecolor = 'silver', alpha = 0.3)\n",
    "#plt.fill_between(idx,30,spot,facecolor = 'ghostwhite', alpha = 0.5)\n",
    "#plt.fill_between(idx,70,bosa,facecolor = 'white', alpha = 0.3)\n",
    "#plt.ylabel('Normalized Score')\n",
    "#plt.xlabel('Target(%d4rl)')\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('data_amount_results/amount_halfcheetah_m_joint.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "22796cb5",
   "metadata": {},
   "outputs": [
    {
     "ename": "FileExistsError",
     "evalue": "[Errno 17] File exists: 'bound/'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileExistsError\u001b[0m                           Traceback (most recent call last)",
      "\u001b[0;32m/tmp/ipykernel_12830/2872271487.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmkdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'bound/'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmkdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'bound/policy/'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmkdir\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'bound/value/'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileExistsError\u001b[0m: [Errno 17] File exists: 'bound/'"
     ]
    }
   ],
   "source": [
    "import os\n",
    "os.mkdir('bound/')\n",
    "os.mkdir('bound/policy/')\n",
    "os.mkdir('bound/value/')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e5f2d11",
   "metadata": {},
   "source": [
    "####################################################################################################################"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8799a306",
   "metadata": {},
   "source": [
    "#######################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "3d6f27f3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "my_y_ticks = [10,30,50,70]\n",
    "plt.rc('font',family='Times New Roman')\n",
    "bosa_v=[54.9,55.5,57.3,53.8,52.8]\n",
    "idx_v=list(range(len(bosa_v)))\n",
    "bosa_p=[57.6,57.3,55.7,55.6,54.6]\n",
    "idx_p=list(range(len(bosa_p)))\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('halfcheetah-medium$\\,$(mass$\\,\\,$shift)', fontsize=16)\n",
    "# plt.title('halfcheetah-medium$\\,$($\\mathit{joint\\,\\, noise}$)', fontsize=14)\n",
    "# plt.grid()\n",
    "plt.plot([0.08,0.15,0.2,0.4,0.6],bosa_v,label='$\\epsilon_{th}^{‘}$',marker='x')\n",
    "plt.scatter([0.08,0.15,0.2,0.4,0.6],bosa_v,c='blue',marker='x')\n",
    "#plt.xticks(idx_v,[0.08,0.15,0.2,0.4,0.6])\n",
    "plt.plot([0.05,0.1,0.15,0.5,0.8],bosa_p,label='$\\epsilon_{th}$',marker='o')\n",
    "plt.scatter([0.05,0.1,0.15,0.5,0.8],bosa_p,c='red',marker='o')\n",
    "#plt.xticks(idx_p,[0.05,0.1,0.15,0.5,0.8])\n",
    "plt.xticks(np.linspace(0,0.8,5),np.linspace(0,1,5), fontsize=16)\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=59.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl:58.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      \n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=58.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=46.4, #文本y轴坐标\n",
    "         s='SPOT10%(d4rl:46.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      \n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=45.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.yticks(my_y_ticks, fontsize=15)\n",
    "# plt.fill_between([0.05,0.1,0.15,0.5,0.8],10,bosa_p,facecolor = 'wheat', alpha = 0.3)\n",
    "# plt.fill_between([0.08,0.15,0.2,0.4,0.6],10,bosa_v,facecolor = 'lightcyan', alpha = 0.3)\n",
    "# plt.fill_between([0.05,0.1,0.15,0.5,0.8],bosa_p,70,facecolor = 'white', alpha = 0.3)\n",
    "plt.xticks(np.array([0.1,0.3,0.5,0.7,0.9]),[0.1,0.3,0.5,0.7,0.9], fontsize=16)\n",
    "# plt.ylabel('Normalized Score', fontsize=18)\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('bound/cheetah-m-mass-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "66e9d25b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "my_y_ticks = [20,40,60,80,100]\n",
    "plt.rc('font',family='Times New Roman')\n",
    "bosa_p=[80.6,80.9,81.1,86.4,81.1]\n",
    "idx_p=list(range(len(bosa_p)))\n",
    "bosa_v=[78.3,82,83.7,81.7,79]\n",
    "idx_v=list(range(len(bosa_v)))\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('walker2d-medium$\\,$(mass$\\,\\,$shift)', fontsize=16)\n",
    "# plt.title('halfcheetah-medium$\\,$($\\mathit{joint\\,\\, noise}$)', fontsize=14)\n",
    "# plt.title('halfcheetah-medium$\\,$($\\mathit{joint\\,\\, noise}$)', fontsize=14)\n",
    "# plt.grid()\n",
    "plt.plot([0.01,0.08,0.15,0.3,0.5],bosa_v,label='$\\epsilon_{th}^{‘}$',marker='x')\n",
    "plt.scatter([0.01,0.08,0.15,0.3,0.5],bosa_v,c='blue',marker='x')\n",
    "#plt.xticks(idx_v,[0.01,0.08,0.15,0.3,0.5])\n",
    "plt.plot([0.05,0.1,0.2,0.7,0.9],bosa_p,label='$\\epsilon_{th}$',marker='o')\n",
    "plt.scatter([0.05,0.1,0.2,0.7,0.9],bosa_p,c='red',marker='o')\n",
    "plt.xticks(np.linspace(0,1,5),np.linspace(0,1,5), fontsize=16)\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=87.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl:86.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=86.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=66.4, #文本y轴坐标\n",
    "         s='SPOT10%(d4rl:65.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置 \n",
    "        )\n",
    "#plt.fill_between([0.05,0.1,0.2,0.7,0.9],20,bosa_p,facecolor = 'wheat', alpha = 0.3)\n",
    "#plt.fill_between([0.01,0.08,0.15,0.3,0.5],20,bosa_v,facecolor = 'lightcyan', alpha = 0.3)\n",
    "#plt.fill_between([0.05,0.1,0.2,0.7,0.9],bosa_p,90,facecolor = 'white', alpha = 0.3)\n",
    "plt.xticks(np.array([0.1,0.3,0.5,0.7,0.9]),[0.1,0.3,0.5,0.7,0.9], fontsize=16)\n",
    "plt.axhline(y=65.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "#plt.ylabel('Normalized Score', fontsize=18)\n",
    "plt.yticks(my_y_ticks, fontsize=15)\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('bound/walker-m-Mass-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "3b956806",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABcnElEQVR4nO3dd1hT1xsH8G8IIewlIKIyHIgM90Cr4K6raqvWPVq11olat1XUOmpd1WrFqlWrtVXrqPOnxbqqglgHoKJYRUVFkL0TkvP7I+aakAQSSADh/TwPD8m9b27OvUnOe++5557LY4wxEEIIqdKMyrsAhBBCyh8lA0IIIZQMCCGEUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIgpEKjocPKV1Xa/pQM9CArKwvbtm1Dy5YtsWTJkvIuDnkrOzsbO3bsQOvWrVU+ly+++AKOjo64e/duOZWuePv378f27du55/oq8/uw7roy1DpdvHgRa9euhVgs1utyKyJKBnpw9OhRHD16FDdu3KhSexIV3eHDh3Ho0CFcv35d5XOJj49Hamoq0tPTy6l0mjHGMG3aNEgkEowbN46b/vz5c72UuSKve0kZap06dOiAdu3aoX///khNTdXrsiscRvTi1KlTDAALDg4u76IQBSdPnlT7uYhEIvb69evyKVQx5syZw+bOnasyXV9l1sdyXr9+zb799ttSl0VfDP15Hjx4kHXu3JkVFBQY7D3KGx0Z6ImpqWl5F4GooelzEQgEcHJyKuPSFC80NBTbtm3DvHnzVObpq8z6WM7s2bORm5tb6rLoi6E/zwEDBoAxhuDgYIO9R3mjZKAnPB6vvItA1DAyen++4lKpFNOmTUPfvn1hbW1d3sVRizGGBQsWYPfu3eVdlDI3duxYrFu3Dq9evSrvohjE+/NLeY9ERERgxowZaNKkCWrWrImff/5ZJUYkEmHFihXo3LkzWrduDVdXV4wbNw4vXrzgYu7evYvg4GA0bNgQu3btwuXLl9G6dWuYmpqiYcOG+OOPP0oUK5eamooZM2agd+/e8PT0RP369fH9999z7etRUVFYvHgxGjdujCVLluDs2bPw9PSEk5MTLl++XOQ2OHfuHIKCguDt7Y3PPvsMT548weLFi9G5c2dYW1tj1KhRyMrKwp07dzB58mS0a9cODg4OWLp0qc7llBOLxVi1ahWaNWuGgIAAtGnTBqGhoSrLu337NqZNmwZHR0fExcUBALp27QqhUAgej4fFixdzsW3btgWfzwePx8OuXbv0vm6KTpw4gbt376Jnz54q8+Li4jB//nw4OztzZVakzfdJ07pfvHgRQUFB8PDwwJIlS7jvb/PmzVGjRg2EhIRwr1+1ahVOnjwJANi1axc6dOiAzz77rMj10mX5+lonAMjPz8fMmTPRoUMHNGvWDMbGxuDxeEox2n63AKBTp07Izc3FunXrilzf91a5NlJVIufPn2cAWMuWLdmxY8cYY4xJpVLWvXt3ZmRkxB48eMDF5uXlsTZt2rDPPvuMa4OMjIxkLi4uzNnZmT18+JAxxlh4eDgbPHgwA8DGjh3LZsyYwW7cuMF27NjBbGxsGI/H495Ll1jGGEtJSWFNmzZlly5d4so6b948BoDNnz+fMcbYv//+y4KCghgA1rNnT7Zu3Tq2ceNG1qhRIxYaGlrsNjl79iwDwJo0acIOHTrETZ87dy4DwLp27cp2797NpFIpY4yxFStWMADs1KlTOpWTMcYkEgn76KOPWNOmTdmrV68YY4zFxcWxmjVrKp0zePr0KQsJCWHVq1dnANiTJ0+4ZezYsUPt+YXFixczAGznzp16XbfChgwZwgAofVcYY+zly5dsyZIlzNraWqXMjGn/fSpq3ffu3csAsNatW7MTJ05w27pr166Mx+OxqKgoLlb+Xdfl/Jguy9fXOs2ZM4dNmDCBe3737l3m4ODAxWj73VLk5OTE6tatq/V6v08oGeiJ/AeyYMECpekbNmxgANjmzZu5aXPnzmUCgYClpqYqxR4+fJgBYG3btuWmbd++nQFgQUFBSrHHjh1jAJinp2eJYidOnKgSl5GRwQAwExMTlpGRwRhj7MyZMwwA69Onj7abghMbG8sAsJEjRypNv337ttrpUVFRDACbPn26zuVcv349A8D+/fdfpVj59i9ccQ0cOFCl8tBUye3cuVMlGehj3QqrXbs2MzIyYmKxWO38Tz75RG0y0OX7pGndQ0NDGQD29ddfK8WuW7eOAWAbN27kppUkGeiyfH2tk5+fn8rvcdWqVVyMtt8tRW3atGEAWGxsrBZr/X4x1tshBgEAGBsrb1IrKysA4Lql5efnY+vWrWjQoAFsbW2VYvv27QtHR0dcvXoVkZGRaNSoEfh8PgCgSZMmSrEfffQR3Nzc8PDhQzx58gQeHh5ax7q7u2P//v2oVq0abt++rRTr5uYGAHj8+DEaN24MExMTAEDTpk1LvC0Kn0+xsbFRO93S0hIAkJaWBkDWPq1NORs1aoTvvvsONWvWRLNmzZTi/Pz81JbNzMxM5/VRVNp1KywnJwfPnz+HtbW1yndIzsLCQmWart8nQP26y7878v9y8mVqKre2dFm+vtbJ1dUVq1atAp/Px1dffQVra2vMnj0bgPbfrcaNGyvNc3R0BCBrtqtXr572G+A9QOcMDExeKRQUFAAAHj58iNTUVAiFQpVYIyMjriK/d+9escuWx2pzQksxNikpCcnJyZg6dSouXLig9BcXF4e4uDiVH0FhL168gJeXl8rfpk2bii1LcaRSKQBoXc6YmBi8evUKNWvWVFmWphP75XXCX75uhckrQ3UVvpy6k+El+T7psu7yWIlEovVrdKFu+fpap++//x4NGjTA0qVLUbt2bcyePRspKSkAtP9uFSb/fF6/fl3yla6gKBmUEfb2hFROTg4AqJwEk7O3twcArXqTyPeG5Ecf2sbKK6SbN28W+zpNxGIxHjx4oPL35s2bEi+zMG3LKf+Bv89XiZqbmwMA8vLydHqdPr9PFYW+1qlevXq4desWtm7dCjs7O6xevRre3t6Ijo4u8W9AnnQ0Hb29zygZlLGGDRvC2NgYr1+/xtOnT1Xm5+bmQiAQoGXLlkrTmZreDc+ePYO5uTkaNGigU6yjoyMsLS2xf/9+tWX47bff8Pz58yLXw93dHUx2zknpT7EnTmlpW04XFxcAQGxsLHcEVhLyJgxNe++GZGtrC1NTU2RnZ+v0upJ+nyoyfa6TQCDAF198gQcPHmDmzJl4/fo1Zs6cWeLfQEZGBgCgevXqJVizio2SgZ7IK2B1FbHidGtrawwfPhyMMfz0008qcbdv38agQYO4tkm55ORkpeeJiYm4ffs2Ro8ezbXraxvL5/PxySefIDs7G127dkVYWBgXe/78efzyyy+oXbu20jJK0kwgr1SL2yaapmtbTg8PDzRu3BhZWVlqu9ACUEkS6j4vefv0y5cvlWLj4+MByLo66mvd1GnatClEIpFOTRAl+T6pW3f556tNuUuSNHVZvr7Wafr06dxjoVCI1atXo2HDhoiPjy/RbwB41zxU+LxcZUDJQE/+++8/AFDZy5BXLI8fP+amrVmzBl5eXli3bh3OnTvHTf/2229hamqK9evXqyw/JCSEO2wWi8UICgpC7dq1sWLFihLFfvvtt6hduzZiY2PRpk0b1KhRA87OzujZsydWrVrFxcnLffXqVZ33mGNjYwFApV/8o0ePAMiOVhTJt6FivLbl3LJlC0xNTTF58mRcv34dgKwCOnz4MADg/v37yMrK4tZBXgb5ewKAl5cXHB0dceDAARw6dAjh4eH46quvEB0dDQA4e/Ysrl69qrd1K0x+fYF82drS9fukbt0fPnyoMg1Q//2Vn5uRTzt58mSxOwu6LF9f6xQaGoolS5ZwSTwxMRFJSUkYOnQotyxtvluKYmJi0KZNG5UT25WC4TssVX7jxo1jJiYmDAADwBo3bszi4+PZBx98wAQCATe9devW3GuSk5PZ1KlTWe3atVmrVq1Y586d2ezZs1W60sm7NQYFBbEPP/yQdezYkfn4+LAvvviCJSUllTiWMVn/9c8++4w5ODgwoVDI2rdvz65du8bNHzZsmNJ61alTh924cUOrbbJs2TJmZWXFvdbHx4fdunWLTZo0iVlaWnLTvby82I0bN1hQUJDS9IYNG3LXCxRXTrkbN26wzp07M3Nzc9azZ082fvx4tnbtWlatWjU2cOBAtm3bNhYTE8N8fX2597G2tlYaB+j8+fOsQYMGzNTUlHXu3JlFRkaynTt3sjp16rC5c+eyW7du6XXdFD158oQJBAK2Zs0atdt01KhRDACLi4tTmafN9yk2Nlbtuk+cOJEJhUJuerNmzdirV69YQECA0ve3efPmXJ//RYsWMQsLCzZ8+HD2zz//FPldKMnyS7tOjDHm4+PDADB7e3vWtm1b1rp1a7Z582bu2g/GtP9uMSa7TgEA27ZtW5Hr+76iZFDBqevjro9YUjFNmDCBBQQEqJ0nTwYJCQllXCrCGGPffvst8/DwYCKRqLyLYhDUTERIBbJs2TK8fPkS4eHhaucLhUJUq1atjEtF8vPzERISgh07dkAgEJR3cQyiVMng3Llz6NWrV5FjroSFhaFLly5o3749WrVqpXHcD0DWrtunTx+0a9cOLVu2xKJFi5RO2lVF8jZubdrrdYklFZO9vT3+/PNPfPXVV8jKylKal5ubi/bt21fKbo0VXXBwMIKCgtCxY8fyLorBlCgZPH36FCtWrMD48eNx6tQpjZXPqVOn0KlTJ0yfPh2XL1/GmTNnsGXLFkyYMEEl9saNG/jggw/QvXt3/PPPP/jnn39w/vx5fPzxx1W6cpOfcHzw4IFeY0nF5e3tje3bt8POzg5WVlY4duwYJBIJ7t27p9euu6R4UqkUa9asQYMGDTBt2rTyLo5hlaaN6Y8//tA4RklKSgpzdHRkH3/8sdL0PXv2MADsyJEj3DSRSMQaNmzImjZtqhR7+fJlBoCtX7++NMV8LyUnJzNfX1/G4/EYAGZkZMSaN2/OMjMzSxVL3h+///47c3Z2ZkKhkPXo0YP9/fff5V2kKicsLEztCfvKqFTJ4Ny5cxqTwTfffMMAsB07dihNT0pKYoBsdE85eYJYuHChUqxEImHW1tbMxcVF4+BdhBBCSq9U5wyKunHI0aNHAYAbSErOwcEBrq6uiIiI4C7g0BQrH4fk5cuX+Pfff0tTVEIIIUUwyJkoxhgiIyMByEYOLMze3h7Pnj3DnTt30K1bN27UQE2xAHDnzh20bt1aZX5+fj7y8/O551KpFCkpKahWrRrdfYwQUikwxpCZmQkXFxeD3b3PIMkgJSWFGzRM3WBS8oHV5AOMyY8QtIktbOXKlViyZEnpC00IIRXc8+fPUatWLYMs2yDJQHFPXV03OPk4MfIxdeTx2sQWNm/ePMyYMYN7np6eDldXV25seEIIed9lZGSgdu3aWo1QXFIGSQb29vYwMjLimmycnJyU5stH/pNPd3R0xMuXL9Xu/ReOLUwoFKod99za2pqSASGkUjFk07dBGp9MTU25YZWTkpJU5ickJIDP58Pb2xsAuJtIaIoFVE8uE0II0R+DDUfRr18/AFC5rD4hIQHJyclo164dd3JYU6xEIkFMTAzc3NwoGRBCiAGVKhkUNab71KlTYWFhgVOnTilNP3nyJABgwYIF3LQRI0agVq1aKrEXLlxAdna2UiwhhBD9K1UykN8JSN0dgZydnbF161YcP36cu3FEfHw8vvnmG0ybNg1du3blYs3MzLBnzx5ERUVxNydJT0/HnDlz8Mknn2DMmDGlKSYhhJBi8Ji63fpivHjxAv3798edO3e4e7Y2atQIa9asUarkAeD48eNYvnw5hEIhRCIRxo0bh88//1ztcq9evYp58+aBMYb8/HwMHDgQ06dP5+6spI2MjAzY2NggPT2dTiATQiqFsqjXSpQMKjJKBoSQyqYs6jW6nwEhhBBKBoQQQigZEEIIASUDQgghoGRACCEElAwIIYSAkgEhhBBQMiCEEAJKBoQQQkDJgBBCCCgZEEIIASUDQgghoGRACCEElAxIFRAYGAgej4dVq1Zp/ZoOHTqAx+OBx+Nxw7Qb0u3bt7n3U/wLCQkx+Hvri1Qqhbe3N3g8Hnbu3FnexSE6omRgYKmpqZg5cybq168PoVCIatWqoWnTppg5cyZu377NxSlWPjweDwKBAI6Ojmjfvj3Wrl2L3NxclWU/fvwYw4cPh7OzM4RCIerWrYu5c+ciKytLKc7d3V1tRVP4Ly4uDoDsR71hwwYMGDAA1atX5+aPHj1a43rm5eVh4cKFqFOnDoRCIWrVqoUpU6YgLS1NbfyLFy8watQoVK9eHaampvD29sa6desgkUiU4v777z906NABpqamaNGiBW7duqXVdpf75ZdfcOnSJVSrVg2TJk3S6bXaWLNmDbd93N3d9b58fYuJicHgwYPh7u4Oc3NzeHp6YtKkSXjx4oXaeJFIhI0bN8Lf3x+2trYwNzeHt7c3pkyZonKHQyMjIyxcuBAAMGfOHKSmphp8fYgesUomPT2dAWDp6enlXRSWmprKPD09GQC1f4GBgVxsYGCgxjgArHXr1kwkEnHx9+7dY3Z2dmpjmzdvzrKysrhYNze3Ipct/3vy5AljjLHc3Fy180eNGqV2PaVSKfvwww/VvqZJkyYsOztbKT4hIYHVqlVLbfwXX3zBxYnFYubj46M039nZmWVkZGi1/cViMfc+CxYs0Oo1coqfR25urtqYR48eMTMzMy7Ozc1Np/dQlJGRwU6fPs1Onz7NZsyYwS1zy5YtJV5mYdevX2empqZqt7uTkxN78eKFUnx2djZr3769xu+LWCxWeQ+JRMJq167NALB58+bprexVXVnUa5QMDGjx4sXcD+eDDz5ge/fuZYcPH2bLli1jPj4+GpPBsWPH2NGjR9nq1atZ9erVuel79+7l4gMCArjpQUFB7PDhw6xLly7ctODgYC72woULXEWzbNkyLmbYsGHc9NOnT7OcnBzGmCwZ8Pl81rx5czZ8+PBik8H+/fu5mICAAHbo0CH2ySefcNNWrVqlFD9hwgRu3vjx49mBAweYr68vNy08PJwxxtixY8cYANaiRQt24MABbv1++OEHrbb/b7/9xi0zJiZGq9fIFZcMpFIp69ixo1LlWJpkoGjnzp0GSQYfffQRA8AEAgFbvnw5O3LkCBs7diz3XosXL1aKnzlzJjevZ8+ebPv27ezw4cNs48aNrH///qygoEDt+8ydO5cBYA4ODhoTKdENJYMSqEjJoEePHtyPKT4+XmW+vNJjTHPlo1gxTJkyhTHGWExMDDetc+fOXGx6ejqzsrJiAJiLiwuTSqUq73n69Gm1CUORVCrltt/9+/eLTQa9e/dmAJiRkRG3njk5OczGxoYBYL6+vlysWCzmjmi8vLy4Ml65coV7n8mTJzPGGPvuu+8YAHb8+HHGGGORkZEMAJs0aZLachTWrVs3BoD5+fkVGbd9+3bWoEEDJhQKWfPmzdm1a9eKTQYhISEMAGvUqBFzcXEpMhkoHt3dvXuX9ezZk1lbWzNTU1PWsGFD9vjxY6V4QyUD+VHqxx9/rDRd/nlMmDCBm5aTk8N9l4YNG6bT+9y4cYMr/4EDB/RS9qquLOo1OmdgQJaWltzjK1euqMxv1apVscuwtbXlHotEIgDAxYsXuWm9evXiHltbWyMwMBAA8PLlSzx69EjnMgMAj8fT6dZ6165dAwB4eXmhZs2aAAAzMzO0bdsWABAdHc2dx4iJieHakjt16gQejwcAaNOmDSwsLAAAYWFhAIDq1asDAI4ePYqsrCwcPnwYAODs7FxsmUQiEf755x9u2Zrs3r0bY8eOxYMHD5Cfn49///0XH374ocY2dACIj4/H7NmzwefzsWPHDggEgmLLAwBv3rxBQEAATp06hYyMDOTl5eH+/ftIT0/X6vVFUXfupzBXV1cAsu0rv3/5H3/8wZ3XadeuHRcbFhaGzMxMAECLFi3QtWtXmJubw8bGBn379kVsbKzGsjRu3Bjm5uYAgNDQ0FKvGykblAwMqGfPntzjQYMGoXv37ti/f7/ak8GFiUQi3Lt3D+vWreOmNWjQAACUfogeHh5Kr6tTpw73uKgfrL5kZmYiOTkZgKyykUgkuHLlCnJzc7nKBwBXQT1+/Jib5urqivT0dISHh4PH46FWrVoAgCdPngAAunfvDmtra+zYsQNWVlZYvHgxBAIBBg4cCABISEjA8uXLUa9ePaSkpCiVKyoqCjk5OQCAZs2aqS07Ywxff/0193zs2LHYu3cvPDw8ikykEyZMQEZGBqZPn44WLVpotZ0A2clwkUiEhQsX4siRIwgJCUHnzp21fn1pzZ8/HyYmJnj16hWaNGkCMzMzDBw4EAKBALNnz8aQIUO42JiYGO7xnDlzEBoaitzcXGRkZODYsWNo3749kpKS1L6PsbEx/Pz8ALxL7KTio2RgQCNHjsSECRO452fOnMHgwYPh5uaGVatWQSqVqn2dmZkZhEIhfHx8cPnyZQCAnZ0dhg0bBgBKe5JWVlZKr1V8ro89zuJkZGRwjy0tLbF06VK0a9cOX375pVJZ5HHyvU15fJ8+feDv74+dO3dy8fJYJycnbNu2DWZmZgBklcz69evx8uVLfPrpp3B1dcX+/fsxceJElb3zhIQE7rGjo6PaskdFRSE+Ph4A4O/vj23btmHYsGE4dOgQd8RS2L59+3DixAnUq1cPS5cu1W4jKfjzzz+xdOlS9OvXD+PHj0doaCh8fX11Xk5JdOzYESdOnOCOwORsbW3h6emptM6KvcBEIhEmT56M33//nUter1+/xqZNmzS+l3ybv3r1So9rQAyJkoEBGRkZ4ccff8TNmzcxevRortkoKSkJc+fOxdChQ7VaRqdOnXDhwgU4OTmpzNdUaZUHHo8HLy8vWFhYwNfXV6nrobpy8ng8NGrUCDY2NqhTpw4Xrxj76aef4tmzZzh06BCmTZuGH374AQMGDICZmRnWrl2LEydOYMaMGSpJUbEy09Tkpbj3/+GHH3KP69ati/r166vEJyUlISgoCDweTylJaatWrVro2LGjynRjY2OdllNSf//9Nz755BNIJBIEBwfj4MGDGDlyJBITEzF27Fj8+uuvXKzijkr79u3xww8/YNCgQTh06BDXBHThwgWN7yXf5pq6FpOKh5JBGWjatCl27tyJ169fY/v27dx5gP379+PSpUsq8ceOHUNoaCgiIiKQmpqKc+fOoVGjRtx8Gxsb7rHinjmgvOetGGcoihVtVlYWhgwZgqysLMyaNQvZ2dncPHllrVhpZ2Vl4YcffkBaWhoCAwO5eMWY69evY9asWRg1ahSio6OxdOlS/PTTTzh27BimTp0KNzc3TJgwQaXPu+K5lsLbSE6xfNWqVVOaV/g5AGzbtg1v3ryBp6cnoqOjsWnTJmzatInb5pmZmdi0aZNSE4sibc51lBSTdQYBY0zt9Q4ikQgjR45EVlYW5s+fj8WLF2PAgAHYvXs3OnToAABYvXo1F694vkvx3JaNjQ28vLwAFL3XL9/mip8DqdjKZpeEAADMzc0xZswYMMYwbtw4ALI21YCAAKW4rl27wtTUVONyFPda5e3rcopt8ur2bvXNysoK1apVQ3JyMp4+fao079mzZ9xjeQWleE5DMZ4xhufPnwNQPg+ydu1aNG3aFA8ePICLiwuSkpJQr149pQo+JCQELVq0wJgxY7hpNWrU4B6/fv1abdkVm0vk5z00PQfencB/8OABpkyZojI/JSUFU6ZMwc6dO7kKUxGfz1dbjsKMjN7toxW+CK+k7t+/z50Ub968udK8li1b4sKFC3jw4AE3zc3NTeOy5InXxMREY0xiYiIA5c+BVGx0ZGBAu3btwsuXL1WmC4VC7rFYLNZ5uYrJ49SpU9zjzMxMrqeRi4sL6tWrp/OyS0LeWycmJoarcHJzc3H16lUAgK+vL7en6eXlxe0t/v3331zFEhYWxu2p+/v7c8vev38/5s6dCxcXFwCynksZGRkYO3Ys3rx5w62/4nYAAD8/P66yv3nzptpyK26fM2fOcI//+++/Mjn5roniXnnhZK9Jcb2JCgoKuMc3btxQmhceHq7yvoonxiMiIrjHGRkZePjwIQBo/H4VFBQgKioKgPJnSSo2OjIwoKNHj2L8+PH45JNP0KlTJ1SvXh2PHz/GypUruZiWLVvqvFwvLy+0a9cO//zzD0JDQzF9+nQEBAQgJCSEa7IYM2ZMic8nxMXFYdeuXQBk3SHlbt++jcWLFwOQ7enLh6cYMWIETpw4AalUiqFDh2LatGnYu3cv1148fPhwbhnGxsYYMmQItmzZgpiYGEycOBGdOnVSOhmrGF+YvMK6f/8+zpw5w1VUihUZAAgEArRv3x7/+9//uKRUmJ+fH2rVqoX4+HiEhYVh3Lhx6NChA1avXq3S7AQAixcv5tZfkbu7O54+fQo3NzeN3Tp10bBhQ+7x9u3bUbduXe5oqVmzZmrPHRXHx8cHVlZWyMzMxMqVK8EYg4+PD/7880+uqVLxfEatWrXwwQcf4MqVK7h06RKCgoLwwQcfYPv27VzS7tevn9r3unXrFtdjrix7S5FSMtgVDOWkIl101rdvX42X8gNgPXr04GK1Gf5AUXR0NLO1tVW73KZNm7LMzEy1r9PmorPz588XWW5AeSiNooaj8PPz02k4ijFjxhS53nl5eczLy0vpNUZGRuzSpUsqsQcOHOBi7t27p3Z5P//8s0oZrKyslIYRKe7zkA/3oc1FZ9pq2bKl2u1z5MiRIt8DeDesSGGbNm3S+Hna2NioXKUdERHBzM3N1ca3b99e4xXIs2bNoiuQ9YyuQC6BipQMXr16xdauXcsCAgJYrVq1mLGxMbOxsWFt2rRhGzZsUBprSNdkwBhjsbGxbMiQIczJyYmZmJgwDw8PNmvWrCLH7jFEMmBMNoTFggULmIeHBzMxMWEuLi5s4sSJLDk5We17PH/+nI0YMYI5OjoyExMT1qBBA7Z69WqNFYyix48fsx49ejArKyvWsGFDdvjwYbVxYrFYq3FyQkJCWN26dZlQKGTNmjVjly9f1unzMEQyiI+PZwMHDlQZf6o0yYAx2RAfnTt3Zra2tszY2Ji5uLiwESNGsNjYWLXxkZGRrH///szR0ZEJBALm5ubGZs2apTT2laKCggJWs2ZNBoDNnz9f6/UlRSuLeo3HmJrj4fdYRkYGbGxskJ6ertNVtKRy2rt3L0aMGAF7e3vExcWpdEEl+vXrr79i+PDhcHR0xIMHD2BnZ1feRaoUyqJeq7TnDETZIoj4IpXpRnwjGJsaK8VpwjPiQWAmKFGsOEestt0ZkJ3sE5iXMDZXDCbVnL9NLExKFFuQVwCpRP1FcLrGCswF3PmKgvwCSAv0FGsmAM9IFisRSSARa+5pI48dPnw4tm3bhkuXLmHj+o2Y9dUslVhjU2MY8Y20Wq5SrFgCiaiIWKExjIx1j5UWSFGQX6Axlm/CB1/A1z1WIkVBXhGxAj74JrrHMimDOFcMqVSKZd8sAwAsX7ocFiYWEGWL1MZqYmRsBGOh7PfJGIM4R0+xOvzuK2odYWiV9shgLubCFKrdM+v3rI+hJ99d7LXCYoXGDe0W6IbRF0Zzz1c7rkbOmxy1sS4tXDAuYhz3/Hv375H+VP0VwI7ejph4dyL3/EefH5F0T/2l/TZuNpgWN417vq3lNry8odpDCQDMHcwxK+ldZberwy48vfhUbazAXID52fO55/t67UPsKc09aIJZMPf44MCDuPfHPY2x87Lmccnj6OijuLP7jsbYmYkzYeEo6/VzctJJ3PjxhsbYoCdBsHW3BQCcnXUW19Zc0xg7IXoCnHxkJ1ovLL6Ai0suaowde30saraUjal0ZfUVhM7WPJ7OqPOj4N7BHQBwffN1nJ58WmPskBND4NnLEwBwe9dt/PnZnxpjBxwYAJ+BPgCAuwfv4o9P/9AY23dnXzQZ3QQA8PDkQ/zW+zeNsT029UCrSbLrBOIuxGF3x90aY7t81wUfzPoAAPAi4gW2t9quMTYwOBAdFncAACTeTcQW3y0aY9vMbINuq7sBANLi0rDBY4PG2BYTW6DXZtl4W9lJ2VjjtEZjbONRjdFvVz8Askp4peVKjbHeA7wx8OBA7vkS3hKNsRWxjljrtRYzH8w06JEBdS0lhBBSeY8Mkl4mqc2gFfUQkJqJDNNMpE0sNRO9jS1lM5E+YqmZ6G1sod99ckIyHGo4GPTIoNImAzqBTAipLMqiXqNmIkIIIZQMCCGEUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEwMDJID09HXPmzEGrVq0QGBiItm3bYuLEiUhISFCJDQsLQ5cuXdC+fXu0atUK33//vcZLtQkhhOiXwYawzsnJQdu2bVGrVi389ddfsLGxgVgsxhdffIFWrVrh1q1bqFatGgDZ/WsHDBiAgwcPolevXkhNTYW/vz9iYmIQEhJiqCISQgh5y2BHBr///jvu3buH5cuXw8bGBoDsvrTLli3D8+fPsW/fPgBAamoqRo8eje7du6NXL9nQtXZ2dli4cCG2bt2Ko0ePGqqIhBBC3jJYMkhNTQUA7gbtcra2tgDAJYjNmzcjKSkJvXv3Vorr3r07AGDFihWGKiIhhJC3DJYMunXrBh6Ph5kzZyIvL4+bfvbsWTRu3BiDBw8GAG7Pv1GjRkqvd3BwgKurKyIiIvD69WtDFZMQQggMmAz8/PywatUq3Lx5E926dUNiYiIeP36Mv//+GxcuXICJiQkYY4iMjAQAuLq6qizD3t4eAHDnjuY7ZeXn5yMjI0PpjxBCiG4Meg/kWbNmoVq1ali0aBFatmyJ+vXr47fffuOailJSUiAWy25IoW6MbvnNy1NSUjS+x8qVK7FkieZb2BFCCCmeQbuWMsbA5/MRHh6OkJAQREREoHnz5rh9+zYA2V69nLGxal4qKJDdacnExERlnty8efOQnp7O/T1//ly/K0EIIVWAQZPB5MmTIRKJULNmTfTo0QOXL19GXl4eOnXqhGfPnsHe3h5GRrIiqNv7lzf5ODk5aXwPoVAIa2trpT9CCCG6MVgyOHnyJH788Uf07duXm9aoUSOcPHkSGRkZCA4OhqmpKRo0aAAASEpKUllGQkIC+Hw+vL29DVVMQgghMGAyOHPmDADA3NxcaXrLli3RpUsXXL9+HQDQr18/AEB4eLhSXEJCApKTk9GuXTvuRDIhhBDDMFgyqFOnDgBwlb4iqVQKd3d3AMDUqVNhYWGBU6dOKcWcPHkSALBgwQJDFZEQQshbBksGX3zxBby8vBAUFIRnz55x03///XeEh4dj2bJlAABnZ2ds3boVx48fR1hYGAAgPj4e33zzDaZNm4auXbsaqoiEEELeMljXUnNzc1y+fBnBwcHo1KkTHBwcYGlpiZo1a+L27dvw8PDgYocNGwZra2tMmzYNQqEQIpEIixYtwueff26o4hFSuYhFwImtQOITwMkD6D0eEGjuhUcU0LYDAPBYJRsaNCMjAzY2NkhPT6eeRaRq2DkfuPsjYKnwU87iAT4Tgc9oOJcivSfbrizqNbqfASHvs53zgbhNgIVUebqFVDZ95/zyKdf7gLadEkoGVUB6OhAfr35efLxsPnkPiUWyvVoA4PGU58mf3/1RFkeUiUVgd38EA9RuOwaAVbFtZ9DhKEj5S08HPhj/ENlZPFzaUh+1a7+b9/w5EDAhFhaWDFe2euLtQLKkIhHnAjkpQG4KkJuq/PjOubfNGzz1r+XxZPO/qwuYWZVpsSs6aXYmjIrYdry32y734FaYDZ1StoUrJ5QMKrnMTCA7iwfm+xABE8AlBHkiYL4PkR3ticxMUDIwJIlYVoEXrtBVHheKKcgrftnFEWfI/ghH2yaRgldPDFqOioSSQSVXq5YsAQRMAJcQfp1fH8NWyBIBL9oTl7bUR61a5V3S94RUCuSlFaq0U2UVt+JjpYo+DcgvRWVsZAyY2QNmdoC5/bvHL54ASVeKf73nRKDDoJK/f2V0YT/w8Mdiw6zqeBQbU1lQb6IqQnYk8BDMNxZMCvCMALyxxZieTnCrIYCtuQnszAWwNTOBrbkAdhYmsDDhyw6XKyPGAFG2aiWe87byVjs9VZYImLS4pWvAA0xtlCt0lcd2qtOFVqrt2oCsPXuek+yEp7r5jAHZRsDKxCrZVVIdxhgy8gqQkJwBtx+8IDQVadh0DLwKtO3Kol6jI4MqIkeQCa/AZNxPfpsIAMAhDTuup2l8jYDPg43Z2yRhrpAwzN8mDHMT2Jq9nW7xLpGYCvhlsk6cgnzNe+gqTS8Ke+6SUpwcNLF8W1nbFlO5Kzw2tQGM9LhtBCayLpBxm2QVv2KtJt/H85lYISqzssAYQ0q2CAkZeUhIz8OrdIX/Gbnc8xyRBADwIX8ituB7MAYY8ZSXwwOq1LYDKBlUehl5Ynz/Vyx2X40DYxL4G8XAiaUikWeHiNet0TPQFmKeGGm5IqTliJGaI0JqjhiiAinEEoY3Wfl4k5Vf/BspMBPwCyUP1SOPwonF1kwAYyg0wRTbrp4C5Lyt5MXZJd9AfBNZhc1V3LZaVO62gLGw5O+pT5+tAHZCta98tlGF6ytfGlKp7Lv4iqvkc/GqUKWfkJEHUYF2R2125gI8s+mCjWlSDBPvgqPxu2a8jHwL8Gp8ButKsu20Rc1ElRRjDEduvcCKUzF4k5WPD42uI1jwC1x474YKf8nsse3BMHy+eplSLyMAyBVJkJojSxBpbxMElzCyRUjLVZguj8sVQyJlABiskAtbXibskAVbXhZskQW7t/9teVmw42XCFtlKMTa8nJKvMM/obROLukpc03R7QGCuvonlffMeX0VbIJEiMTNfYU8+V/b/bWWfkJ6H1xl5KJBqV1U5WApRw8YUzjamyv+tzbjnpgI+14mC5xuDXv89wnyf51hxtzZO1q0HFu2l0vuuPJVFvUbJ4D3+EWly72UGgo9FIyIuFQDQSxKOH8w3gAfVlgQG4JsHUzBmzTL1J5FFOVr3fGG5qWA5KeDlpoLHJCUufwYzRxqzQCqskMYskQZLpL79n8bkj62QxiyQwbOGxNQOAnNr2JgLZU1XXDNWoSYthSMSM0ElPh9SgeQXSJCYId+jz1VuvsmQ7eEnZeZDm3reiAc4Wamp5G3eVvLWpqhubQoT4+L7CsXHA+2/VO5EUbiXHS/aE5dDKkbnCjpnYGiFL0V/BeDKwvf28Do9V4z1fz3EL9fiIGWAmcAIE1vVwKirP6kkAsifM2BuvS3gXU0FWLrs5Klipa9D10YeCvXaNjbTqvmlwNQWWUY2SGMWSJaaIS0PSkcc3BFKrgip2W+n54plbb8MQA6AnFwAuVqX1cTYCLZmiklCoD6RmMlOptu+beLSpqIpS+npsu7D6iqs+HjAyspwXYZzRRIkZKip5N+20Sek5+FNlnbnZYyNeKhuraGSf/vc0VIIY75+tr+VFWBhyZCtkAgAoHbtd73vLCwZrKrQ5RlV98hAfik6oP7Em/tkwyUExmT9zsU5souKuP+5aqYVNU/2mIlzkZaejvSMdAhYPkwhgqWRGEKmhz7qgOaujUU1v5jZAQIz/by/BvkFEqTniJGqmDAUm7Sy304v1KQllpT8K29hwldztCF7bPM2udhZCLgT73bmJrA2E4BvpP+jEENeUJiVXyBrly9cyb+dlpCRh7QcsVbLMjE24vbc1VXyzjamcLAQwsgA26go5ZlIdUVHBoYiv4zfAup3lxkD7v0IJH4GoKDUlbXy/zzZ41I0oxTGA2D39o/bNde1vrNsBgQM1a1rYzkTGvPhZM2Hk7Wp1q9hjCFH6XyIQsLILnRuJEf0NtmIkJ4rhpQB2SIJskW5eJGm/VEIjwdYm8qONmzM3yUJ5eTx9rFCgrEUGhfZlFWSCwoZY8jILcArhd41SpX827/M/AKt1s1MwEcNW9U2+Xf/zWBnLqiQTXI2Npor+4rQNFTWquaRwZEfgDtfl23BNOEZAQIL2V60wEx2QlPpv/ppuRDi7MMMXHiShVxmAmZsil7N6qJHszoQmFq8i//fL0D0N8WXo/Ey4OOqcdl9SUilDJl5BVzikCUTedJQ36SVli3WulJVx9iIp3SegzvasHiXSCS5AizakgjmEQ9eTB38OLUOJv74EKzeM+CFE0b0sUI2e1fJv0rPQ65Yux0RK1Pjd3vy1qqVvLONKaxNi05YRD/oBHIJaLXRts4AXu3QYml8wNy22IpZu2lv/xubKk/jC3Ta65ZKGQ7++xyr/vcAKdmy9tiPGrtgQc+GcLZRs4dMFyaVK7FEinSlZqqiE0n620STJy7phW3asTMXKDfXWCtX8s42prAUVs2Gg4qImokMxclDdrK4OI2XVKi95aj4dCz8Mxq3n6cBAOo7WWJJXx+0reug+UV0YVK5EvCN4GAphIOlbtcl5IklCtd9iJTOjaTnyrr3puaIkZ4r+5+YJkJ6vohr5axja4N6NYvuWkmIoqp5ZPCe7S2nZouw+uwD/Hb9GRgDLIXGmNalPka1dYdA294V78lNPIjuFM8RsAIeeMZMqbskef/RkYGhvCd7yxIpw/6I51h9Jgapb3tu9Gvigvk9G+p00hSArMIXL65011RUdYX7xe9TGIRQ8aQyIcWpmkcGchV4b/n28zQs+jMakfGyO880qG6FJX194F+nWrmWi1Qc79uFU6Tk6MjA0Crg3nJKtgjf/S8G+288B2OAldAY07t6YkQbN+2bhEiVQBdOEX2q2kcGFYhEyrDv+jOsOfMA6bmyJqFPmtXE3B5ecLLSsUmIVBnv04VTpOToyKCKuPksFYv+jEb0C9nIiV7OVvimny9autuXc8lIRUcXThF9oWRQjt5k5WPV6Rgc/Fd2t3orU2PM7NYAw1q76m0MFkII0QYlg3JQIJHi1/BnWHv2ATLyZFeoDmxeC3N6eOncH50QQvSBdj/L2I24FHy06QqCj91FRl4BfFyscWhCW6we2JgSgZYWLVoEHo+HHj16aP2axYsXg8fjgcfj4X//+58BS/eOra0t957yv8GDB5fJe78Pnj17BqFQCKFQiAcPHpR3cao8SgZ6kp4uO2FXWGpqKsaPnwl3j3owFpigdUN3nFsxGtmXdmJsQx6OTW6H5m526NChg1KlIRAI4OjoiPbt22Pt2rXIzVUdGO3x48cYPnw4nJ2dIRQKUbduXcydOxdZWVlKce7u7iqVkrq/uLg4AIBUKsWGDRswYMAAVK9enZs/evRojeufl5eHhQsXok6dOhAKhahVqxamTJmCtLQ0pbicnBx89tlnsLS0hJubG/bt26fTdo6NjcV3330HAAgODtbptdq4fv06jI2NVbZJRRYVFYWRI0fC1dUVQqEQzs7O6N69O86fP8/FSCQS7Ny5EwMGDED9+vVhbm4OS0tLtGjRAmvXroVIVIpbgAKIi4sr8rulLgm6urpi9OjREIlEmDRpUqnen+gBq2TS09MZAJaenl5m75mWxpjPoAfMvddD9uzZu+mpqanMo46n7NZfav4CAwO52MDAQI1xAFjr1q2ZSCTi4u/du8fs7OzUxjZv3pxlZWVxsW5ubkUuW/735MkTxhhjubm5auePGjVK7fpLpVL24Ycfqn1NkyZNWHZ2Nhf7xRdfKM3n8XgsLCxM6209aNAgBoB98MEHWr+GMcaCg4O59zx9+rTamPz8fObr66t2m5REaGgoO336NNu1axe3vEGDBpV4eeocOnSICQQCtdt+wYIFXFxqamqRn31gYCATi8UlLseTJ0+KXL6m9X748CEXc+bMmRK/f2VXFvUanTPQA01DCU+ctRJPHj8EAAhresMzsD9GBdZHXtIz/PbbbxqXd+zYMUilUsTGxmLNmjV4/fo1wsPDceDAAQwbNgwA8OWXXyI1VXYns6CgIAQGBuLHH39EaGgo/v33X6xevRqLFy8GAOzevZs7svj333/x9deyEVuHDRuG4cOHc+9bvXp17jGfz0eTJk3QsGFD7N27t8j1P3jwIM6cOQMACAgIQFBQEH799VccPnwYt2/fxqZNmzB79mykpaVhx44dcHBwwJo1a3Dz5k1s3LgRq1evxh9//FHsdo6Pj8ehQ4cAACNHjiw2XlcrVqxAdHS03pbXuXNnADDY0cWrV6/w2WefQSwWw97eHkFBQfDx8UFubi6ioqJQp04dpXg+n48ePXqge/fuqFWrFh48eICVK1ciLS0NFy9exK+//opRo0aVuly7du1S+i4BQI0aNdTG1q9fH/7+/ggLC8PGjRvRrVu3Ur8/KSGDpZlyUh5HBowx9uwZY+69HjK3OSeYe997bOjGm8y0TnNur+ebX8JYgUSq9Jrw8HDuseKRQW5uLjd9586d3PQpU6YwxhiLiYnhpnXu3JmLTU9PZ1ZWVgwAc3FxYVKp8vsxxtjp06e51wYHB6tdF6lUym2/+/fvF3tk0Lt3bwaAGRkZsfj4eMYYYzk5OczGxoYBYL6+vowxxq5fv84AsK+++op7rb29PfPx8dG0WZWsWLGCO5pISkrSGHflyhXWtm1bZmZmxtzc3NjPP/9c7JFBVFQUEwgEzNzcnAUEBBR5ZKD4Wb169YqNHz+eVa9enQkEAla7dm126NAhpXjFvWZ9HhksW7aMAWACgYDdvXu3yNj8/HwWGxurMn3z5s1c2SZMmFDisiiuo65HU2vWrOE+14SEhBKXoTIri3qNzhnoifyqT96zGmBej3HlxUsYKdzpy1P4VOVuV61atSp2uba2ttxjebvuxYsXuWm9evXiHltbWyMwMBAA8PLlSzx69KhE68Lj8XS6sOXatWsAAC8vL9SsWRMAYGZmhrZt2wIAoqOjkZWVxe0t/v3330hMTMRff/2FtLQ0ODs7a/U+586dAyDbm3RwUD9S671799C1a1dcvXoVubm5ePr0KT7//HMcP35c43IlEgnGjBkDsViMZcuWwcPDQ7sVB9CvXz9s3boVr1+/hlgsxvPnz/Hs2TOtX6+J4jmkXbt2qY05e/YsAKBFixY4fPgw3NzcIBQK4enpifXr1yvFmpiYoF69eirLcHV15R6bmennznQdOnSAUCiEg4MDPvnkE9y5c6fI+DZt2gCQ3Xjn77//1ksZiO4oGehR7drAqlH1ubHuTD1acPMGDRqE7t27Y//+/WpPBhcmEolw7949rFu3jpvWoEEDALKTqHKFKy7FpgHFOEPJzMxEcnIyAFnFIpFIcOXKFeTm5ipVNHFxcXB1dYW/vz9u3bqF6tWro1u3bpBKpRg6dCgAIDc3Fzt37kSrVq1w4sQJlfcKDw8HADRr1kxjeZYvX46cnBwAsiarffv2oX///rh586bG16xfvx7Xr19H69atERQUpNP6X79+HaNHj8aBAwewZ88ejBkzBnx+2QwPHRMTA0DW9Ldw4UI8e/YMIpEIsbGxmDFjBpYuXVrsMn7//Xfucc+ePfVSrqdPn0IkEiE5ORlHjhyBv78/l7jUUfw8w8LC9FIGojs6Z6BHz58Dc35IAM8XYAVGsGzUCeJ7ich8Jusxc+bMGZw5cwaOjo746quvMGvWLBgZqeZjdXtodnZ23PmC9PR0brpVoYFnFJ8rxhlKRkYG99jS0hJLly7F0qVLMXLkSDg5OanE7dixAx9++CHi33a9Gj58OPz9/TFt2jTs3r0bpqamGDFiBHx9fZXeJzs7m+sl5ejoqLE88m6jpqam+PPPP2Fra4tPP/0U9erVU9t2/+jRIyxatAgmJibYsWOH2s+jKAsXLsSSJUu458OHD0dBQcnvbqYLeU8tkUiEOnXqIDg4GImJiVi0aBFyc3Px3XffYcaMGbC0tFT7+v379+PXX38FAPTp04c7x1FSXl5eGDJkCLy8vJCTk4N9+/bhr7/+Ql5eHkaMGIHHjx/DwsJC5XWmpqawtLREVlYWXr3S5kYjxBDoyEBPCo8U+dsnPWB01wv2Q4aiRrujGDhwNPejTEpKwty5c7k94qIYGRmhU6dOuHDhglLlKleRbjnI4/Hg5eUFCwsL+Pr6gikMeyUvp7e3N2JjYxEaGorg4GC8ePECzZo1w+PHjzF9+nScOXMG3377Ldzd3ZWWrdhFVVMTVkpKClJSUgAArVu35prY+Hy+2hOTjDGMGzcOubm5mD9/Pnx8fHReZ3Unso2Ny2YfSyp9dze0bdu2YeTIkZg5cyamT58OQJZAIyIi1L723Llz3MliPz8/7N69u1RlcXV1xf3797Fo0SJ8+umnGD16NM6ePcs1YyYmJuLUqVMaXy//TAt3RSZlh5KBHsTHKyeCS1vqo23bt+cQoj1h8oExInLm4+bN19i+fTtXSe3fvx+XLl1SWd6xY8cQGhqKiIgIpKam4ty5c2jUqBE330ZhMBrFPXNA1myjLs5QFCvmrKwsDBkyBFlZWZg1axays7O5efIjlmfPnmHZsmUYNmwY/vzzT/Tr1w/nz5/Ho0ePEBwcjMaNGyMwMBBv3rxReh87OzvuceF1llN8v2rVlIf6LvwckJ3ruHDhAkxNTWFtbY1NmzZh06ZNXPMLAPzyyy/cuQp1tD3foasLFy6AMQbGmMbrOxT3+BXPP/n7+3OP1e1p//PPP+jTpw/y8/Ph7e2N0NBQpXNTJaHpiEoxWSpu18Lkn2lpy0FKjpqJ9EDboYSdnMwxZswYbo8UkLWRBgQEKC2va9euMDXVPFJp/fr1ucdPnjxRmvf48WO1cYZiZWWFatWqITk5GU+fPlWap3giVb6nv2fPHmRlZeHMmTNo3LgxAKBt27a4f/8+F/vPP/9g+vTp2LNnDzfN3NwcVlZWyMzMxOvXr9WWRbEJQn4eQ9Nz4N0J+by8PMyYMUPtMoODgzFq1CiNTSjanB9QrCglEu1uRq8NNzc3tXvSikdkJibKw7GHh4ejZ8+eyMnJga+vL86dO6f2iNMQNB3F5ubmck2AmrqgEsOjIwM9sLEBrmyV3URE8a5Su3btAp//EpdD6uPKVk9udEmh8N2wE2KxWOf3U0weiofemZmZXE8jFxcXtb1HDEHeGyQmJgYvXrwAIPuBX716FQDg6+vL7cUuWLAA33//PZcIMjIycO3aNTRr1gzPnj3DvXv3UKtWLbVNCvI9Xk0ng+3t7WFvLxvpNTw8nKsoJRJJkScwDU1xD75w8tZEm95ELVq866Cg2Byk+FjxO3Dz5k10794dmZmZaNKkCc6fP69VIlAcykPTUYqmK5gVr6fx9vZWG/Pvv/9yjxWPakjZoiMDPVE3lPDRo0cxfvx4fPLJJ+jUqROqV6+Ox48fY+XKlVxMy5YtdX4vLy8vtGvXDv/88w9CQ0Mxffp0BAQEICQkhGsmGjNmTInPJ8TFxXEVkGJzze3bt7kL2dzd3bmKYcSIEThx4gTXM2jatGnYu3cvVxkrXthWmFAohLGxMRISEnD27FlkZGQgNTVVbbNO586d8ddff+HRo0dISkpSeyK5e/fu2LdvH/Ly8tC3b198+eWXOHTokNqTxx06dFDai5YbPXo014b+5MkTlfMXurK3t4eTkxMSExPx77//Yv78+WjXrh2MjIzg7u4OLy+vEi138ODB2LFjBwBg3LhxCA4ORlJSEtcDzcPDg2tefPDgAbp164a0tDTY2Nhg9uzZuHHjhtLyatasCT8/vxKVZeLEiXj9+jW6dOkCV1dXpKSk4MCBA1wSrlGjhsaxpORdk3k8Hjp27Fii9yd6YLArGMpJeV10pk7fvn2LvES/R48eXKymi840iY6OZra2tmqX27RpU5aZman2ddpcdHb+/Plih65QHEqjqOEo/Pz8lIajUGf06NEqr1u+fLlK3IsXL7ihF3788Ue1y7p79y4zMzNTWV7z5u8uANQ0HIXcqFGjtL7oTJvPijHGZs2apXb7BAUFqY1XfI+dO3dqXO6nn36qdrl8Pp+dPHmSi1O8eFHTn6aLChUv2NMUo7jNCv9ZWlqyCxcuaFyHli1bMgCsV69eGmOqOrro7D0XEhKCtWvXIiAgALVq1YKxsTFsbGzQpk0bbNiwAX/++WeJl+3j44OIiAgMGTIETk5OMDExgYeHB2bNmoWLFy9q7E5oCDweD0ePHsWCBQvg4eEBExMTuLi4YOLEibhw4QLMzc2LfP2mTZswceJEODo6ombNmliyZAnmzJmjEufi4oIBAwYAgNL5BEXe3t44c+YMWrVqBaFQCHd3d2zduhW9e/cu/YqWwrJlyzBr1izUqlVL5+6rRdm7dy9Wr14NPz8/mJqawsLCAh07dkRoaKjerhvQxoABA9C/f394eHjA0tISJiYmcHd3xxdffIHbt29zF0MW9uDBA65ZS9drPIh+0W0vyXvl0aNH8PX1RX5+Pq5cucJd5UzeT+PGjcP27dvRpUsX/PXXX+VdnAqrLOq1SpsMkl4mqd1oRnwjGJu+O1UiytY8dC/PiAeBmaBEseIcsdr2aEC2Jy0wL2FsrhhMqvkjM7EwKVFsQV4BpBKpXmIF5gLufEVBfgGkBXqKNROAZ8RDcHAwli5diq5duuLEUdUrlRVjAUAikkAi1tyLx9jUGEZv7yynU6xYAomoiFihMYyMdY+VFkhRkK/5wjW+CR98AV/3WIkUBXlFxAr44JvoHsukDOJczR0hNMU+e/4M3o28wePxcCPsBhp4NoCRsRGMhbLfJ2MM4hzNy9UpVofffUWsI5ITkuFQw4GSgS7kyWAu5sIUqt0z6/esj6En313stcJihcYvkVugG0ZfGM09X+24GjlvctTGurRwwbiIcdzz792/R/pT9VcAO3o7YuLdidzzH31+RNK9JLWxNm42mBY3jXu+reU2vLzxUm2suYM5ZiXN4p7v6rALTy8+VRsrMBdgfvZ87vm+XvsQe0rz8BXBLJh7fHDgQdz7457G2HlZ87jkcXT0UdzZrXlsmpmJM2HhKOsSenLSSdz48YbG2KAnQbB1twUAnJ11FtfWXNMYOyF6Apx8ZD1lLiy+gItLLmqMHXt9LGq2lI2pdGX1FYTODtUYO+r8KLh3cAcAXN98Hacnn9YYO+TEEHj28gQA3N51G39+prlZcMCBAfAZKLvo7e7Bu/jjU82juPbd2RdNRjcBADw8+RC/9dY8Am6PTT3QapLsGoS4C3HY3VHzxWVdvuuCD2Z9AAB4EfEC21tt1xgbGByIDos7AAAS7yZii+8WjbFtZrZBt9Wyi/7S4tKwwWODxtgWE1ug12bZhWrZSdlY47RGY2zjUY3Rb1c/ALJKeKXlSo2x3gO8MfDgQO75Et4SjbEVsY5Y67UWMx/MNGgyKLPeRPn5+fjll19w8eJF1KpVC25ubpgwYYJSTFhYGL7++mvk5+cjPz8fQ4cORVBQUIW6ypYQQiqjMjkyuHbtGoYPH45BgwZh4cKFasfeOXXqFAYMGICDBw+iV69eSE1Nhb+/Pzp27IiQkBCt34uaiSp/MxFQfHMONROpia1gzUTqUDPR29jK2Ex0+PBhDBkyBDt27NDY3zw1NRUNGjRAu3btcPjwYW763r17MWLECBw5cgT9+vXT6v3oBDIhpLIpi3rNoF1LL1++jCFDhmDKlClFXni0efNmJCUlqXT/6969OwDZHagIIYQYjsGSQX5+PsaOHQsLCwssWrSoyNijR48CgNJgbADg4OAAV1dXREREaByPhhBCSOkZLBn89ttvePjwIbp164affvoJw4YNg6+vL7p3744LFy5wcYwxREZGAlC+65KcfKyZ4u6WRAghpOQMlgzkd1AyMzPDoEGD8Ouvv+LkyZN48eIFunTpwt3YPCUlhRusTV1bmHzoY/k49YXl5+cjIyND6Y8QQohuDJYMoqKiAMhGPKz9dihPNzc3/PTTT5BIJJg8eTIkEgny8/O516i7KYj8rlGFh+KVW7lyJWxsbLi/2orDhhJCCNGKwZKBfLTLwkPktmnTBg0aNEBCQgKio6Nhb2/PjdWibu9fvqevaajdefPmIT09nft7/vy5PleDEEKqBIMlA/kQxOpu/u7p6cnNMzU15W70npSkehVuQkIC+Hy+xrHQhUIhrK2tlf4IIYToxmDJoH379gCUb1whx+fzwefzuXHc5dcQhIeHK8UlJCQgOTkZ7dq1404kE0II0T+DJYNp06apvUuTRCLB7du3MXToUO5+p1OnToWFhYXK3a1OnjwJQHZ3LEIIIYZjsGTQpk0bLFy4EL///jvXs4gxhoULF0IoFHJ3YwJkNxXfunUrjh8/jrCwMABAfHw8vvnmG0ybNg1du3Y1VDEJIYSgDIaj+PXXX7F69WoIhULw+Xw0b94cS5YsUdvsc/z4cSxfvhxCoRAikQjjxo3D559/rtP70XAUhJDKhu5nUAKUDAghlc17PzYRIYSQ9wMlA0IIIZQMCCGEUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIghBACwLi8C0AIeX9JJBKIxeLyLka5EggE4PP55V2MUqNkQAjRGWMMCQkJSEtLK++iVAi2trZwdnYGj8cr76KUGCUDQojO5InAyckJ5ubm73UlWBqMMeTk5CAxMREAUKNGjXIuUclRMiCE6EQikXCJoFq1auVdnHJnZmYGAEhMTISTk9N722REJ5AJITqRnyMwNzcv55JUHPJt8T6fP6FkQAgpkaraNKROZdgWlAwIIYRQMiCEEEV5eXkoKCgo72KUOUoGhBCiYMiQIUhPTy/vYpQ5SgaEEPJWXFwc7t27VyV7SVEyIISQtxwdHbF3797yLka5oGRACCFvWVhYoGXLluVdjHJByYAQQgglA0JI2Vv/10NsPBerdt7Gc7FY/9dDg75/SEgI/Pz8YGZmBhsbG3Tq1Mmg7/c+oOEoCCFljm/Ew7q3Ff7UzvW56RvPxWLdXw8xo6unwd770KFDmDt3Ln766Sf4+/sjMzMTcXFxBnu/90WZJ4MrV66gU6dO2Lp1K0aPHq00LywsDF9//TXy8/ORn5+PoUOHIigoqFJc3UdIZcYYQ65YonX82PYeEEukWPfXQ4glUkzoUBdbLvyHH/5+hCmd6mFsew/kiIrv628m4OtcPzx8+BCurq7o1q0bbG1tAQA+Pj46LaMyKtNk8Pz5c/Tv3x8ikUhl3qlTpzBgwAAcPHgQvXr1QmpqKvz9/RETE4OQkJCyLCYhREe5Ygm8F50p0Wt/+PsRfvj7kcbnRbm39EOYm+hWjY0bNw4HDhyAvb09zM3NcefOHdStW1enZVRGZXbOIDc3F0OHDsWAAQNU5qWmpmL06NHo3r07evXqBQCws7PDwoULsXXrVhw9erSsikkIqcTEYjEGDx6Mli1b4vr167h9+zbq1KnDzX/8+DGOHz/OPT969CimT59eHkUtc2V2ZPD5559j6tSpyM7OVpm3efNmJCUloXfv3krTu3fvDgBYsWIF+vXrVxbFJISUgJmAj3tLP9T5dfKmIQGfB7GEYUqnepjQQfu9dDOBbsNFHzlyBI8ePUJoaKja+adPn0ZOTg4++ugjAEBkZCQaN26s03u8r8rkyGD58uVo2LAhBg4cqHa+fM+/UaNGStMdHBzg6uqKiIgIvH792tDFJISUEI/Hg7mJsU5/2y8/wQ9/P8KMrp6IXd4TM7p64oe/H2H75SdaL0PX8wUikQivXr3Cnj17EBcXh+joaGzduhVisRgXL17E119/jW3btqFp06bIzc1FZGQkHj58iDZt2sDNzQ337t0z0BYsfwZPBseOHcO9e/ewaNEitfMZY4iMjAQAuLq6qsy3t7cHANy5c8dwhSSElCnFXkPy3kRTO9fHjK6eWFdEt9PSGjx4MCZPnoz58+fD09MTXbp0waVLlyAQCBAYGAhfX1+cO3cOt27dgpmZGSIjI1GvXj1cu3YN48aNU2pCqmwM2kx09+5dbNy4ESdOnNAYk5KSwt0QwtraWmW+lZUVF6eOvOeRXEZGRmmKTAgpAxIpU0oEcvLnEikzyPsaGxtj7dq1WLt2rdr58fHxqF27NgAgJycHUqkUn3/+OQDAxMQENjY2BilXRWCwZJCSkoJJkybh999/h6mpqcY4xYrc2Fi1OPKhZE1MTNS+fuXKlViyZEkpS0sIKUvTi7iOoHCCKCvx8fGoWbMm9zw6OhotWrRQev7FF1+UR9HKhMGaiYKDgxEdHY0OHTrAy8uL+5s3bx4AYN68efDy8sLFixdhZCQrhrq9f/mevpOTk9r3mTdvHtLT07m/58+fG2iNCCGV2ZMnT+Di4sI9j4yMhJ+fH/c8KioKvr6+5VG0MmGwI4PMzEwkJycjOTlZ7fyEhAQkJCQgPz8fDRo0wP3795GUlKRS6SckJIDP58Pb21vtcoRCIYRCod7LTwipWnx9fREbGws/Pz8cPHgQUVFR6Ny5MwBZC0VWVhZ3kVplZLAjg127doExpvK3c+dOAMDOnTvBGMPo0aO5bqPh4eFKy0hISEBycjLatWvHnUgmhBBDsLOzw61btxAVFQUvLy9s2LABffr0ASBrwo6NNcxJ7YqiQgxUN3XqVFhYWODUqVNK00+ePAkAWLBgQXkUixBCqowKkQycnZ2xdetWHD9+HGFhYQBkJ3O++eYbTJs2DV27di3nEhJCSOVWYUYtHTZsGKytrTFt2jQIhUKIRCIsWrSI69ZFCCHEcHiMMcN06C0nGRkZsLGxQXp6utrrFgghpZOXl4cnT57Aw8OjyG7jVYmht0lZ1GsVopmIEEJI+aJkQAghhJIBIYQQSgaEEEJAyYAQQggoGRBCCEEFus6AEFIFSSXA06tA1mvAsjrg1hYw0u3uZUQ/KBkQQsrHvWPA/+YAGS/fTbN2AbqvArz7lF+5qihqJiKElL17x4ADI5UTAQBkvJJNv3fMoG8fEhICPz8/mJmZwcbGBp06dTLo+70P6MiAEFJ6jAHiHO1ipRLg9GwA6gY/YAB4siOGOh2KbzISmAM63gf50KFDmDt3Ln766Sf4+/sjMzMTcXFxOi2jMqJkQAgpPXEOsMKl+DitMNkRw7e1iw+d/xIwsdBp6Q8fPoSrqyu6devG3Z/Ax8cHAPD48WPcvXsXH330EQDg6NGjuHjxItavX6/Te7yPqJmIEFKljBs3Dnw+H/b29rC0tMR///3HzTt9+jRiYmK455GRkWjcuHF5FLPM0ZEBIaT0BOayvXRtPL0K/Dqg+Lhhf8h6FxX3vjoQi8UYPHgwWrZsiW3btsHW1hZ16tQBAFy8eBFff/01HB0dsW/fPly9ehWRkZHIy8tDmzZt8PLlS5w+fVrjXRffd5QMCCGlx+Np31xTt5Os11DGK6g/b8CTza/bSe/dTI8cOYJHjx4hNDRUZV5gYCB8fX2xb98+1K4ta6KKjIxEz549sWLFCixbtgzHjx+vtMmAmokIIWXLiC/rPgoAKHzy9+3z7t8a5HoDkUiEV69eYc+ePYiLi0N0dDS2bt0KsVgMQHZTLXkiyMnJgVQq5e6pYmJiQvdAJoQQvfLuA3z6C2BdQ3m6tYtsuoGuMxg8eDAmT56M+fPnw9PTE126dMGlS5cgEAgQHx+PmjVrcrHR0dFo0aKF0nP5iebKiJqJCCHlw7sP4NWrTK9ANjY2xtq1a7F27VqVeU+ePIGLy7seUZGRkfDz8+OeR0VFwdfX12BlK2+UDAgh5ceID3i0L+9SAAB8fX0RGxsLPz8/HDx4EFFRUejcuTMAoKCgAFlZWZW6mYiSASGEALCzs8OtW7e45xs2bOAeGxsbIzY2tjyKVWbonAEhhBBKBoQQQigZEEIIASUDQgghoGRACCkhxtRdPVw1VYZtQcmAEKITgUAAQHaFLpGRbwv5tnkfUddSQohO+Hw+bG1tkZiYCAAwNzcHT8d7ClQWjDHk5OQgMTERtra24PPf31t2UjIghOjM2dkZALiEUNXZ2tpy2+R9RcmAEKIzHo+HGjVqwMnJiRvkraoSCATv9RGBHCUDQkiJ8fn8SlEREjqBTAghBJQMCCGEgJIBIYQQUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIghBACSgaEEEJAyYAQQgjKIBlERUXho48+grW1NczMzNCmTRscOnRIbWxYWBi6dOmC9u3bo1WrVvj+++8rxb1FCSGkojNoMnj8+DHatWuHv/76C7a2thCJRAgLC8OAAQOwZs0apdhTp06hU6dOmD59Oi5fvowzZ85gy5YtmDBhgiGLSAghBAZOBl999RVmzZqFlJQUPHv2DAkJCejTpw8AYMGCBUhJSQEApKamYvTo0ejevTt69eoFALCzs8PChQuxdetWHD161JDFJISQKs9gySAvLw/e3t74+uuvYW5uDgBwdHTEvn37UKNGDYhEIjx8+BAAsHnzZiQlJaF3795Ky+jevTsAYMWKFYYqJiGEEBgwGQiFQnzzzTcq0y0sLODv7w8ejwc3NzcA4Pb8GzVqpBTr4OAAV1dXRERE4PXr14YqKiGEVHkGuwcyj8cDj8dTOy8zMxMffvghatSoAcYYIiMjAQCurq4qsfb29nj27Bnu3LmDbt26qczPz89Hfn4+9zw9PR0AkJGRoY/VIISQcievzwzZocZgyUCTN2/e4MaNG7h+/ToAICUlBWKxGABgbW2tEm9lZcXFqbNy5UosWbJEZXrt2rX1VWRCCKkQkpOTYWNjY5Bll3kyWLx4MdauXYv69esDgNJevbGxanEKCgoAACYmJmqXN2/ePMyYMYN7LpVKkZKSgmrVqmk8MjG0jIwM1K5dG8+fP1eb4IhmtO0qL/psSy49PR2urq6wt7c32HuUaTI4ceIEnJyc8Pnnn3PT7O3tYWRkxFXiTk5OSq+RHx4Vni4nFAohFAqVptna2uq34CVkbW1NX/oSom1XedFnW3JGRobrAFpmVyBHRETg1q1bWLRokdJ0U1NTNGjQAACQlJSk8rqEhATw+Xx4e3uXSTkJIaQqKpNkcOPGDVy8eBELFy5UO79fv34AgPDwcKXpCQkJSE5ORrt27Qx6eEQIIVWdwZPB33//jbCwMMycOVNpekZGBiZOnIi8vDxMnToVFhYWOHXqlFLMyZMnAcguUHufCIVCBAcHqzRfkeLRtqu86LMtubLYdjxmwL5Ke/bswaRJk+Di4qI0XSwW48WLF/j444/x22+/AQB+/fVXfP7557h48SL8/f0RHx+Pdu3a4eOPP8b69esNVURCCCEwYDLYsWMHxo4dW2TMsWPH8NFHH3HPjx8/juXLl0MoFEIkEmHcuHFKJ5sJIYQYhkGPDAghhLwf6H4GhBBCKBkQQgihZKCzU6dOoX379ggICIC/vz/27t2r0+tFIhF2796Nxo0b48KFC4YpZAVVmm137tw5BAQEwNraGra2tvj000/x4sULA5aW6KK0vwu5pKQkLFmyBCNGjMCSJUu4HoWVWWm23aNHjzBkyBC0bt0aHTp0gL+/P1avXq00soPWGNHaTz/9xMzMzNjNmzcZY4zFxcUxBwcHtnLlSq1ef/XqVTZ79mxmZWXFALDz588bsLQVS2m23fHjx9moUaPYxYsX2T///MNGjBjBADA/Pz8mFosNXXRSjNL+LuS2b9/OXFxc2J49e5hUKjVEUSuc0my7qKgoZmlpyebPn88KCgoYY4wlJSWxJk2asJ49e+pcFkoGWoqNjWWmpqZs+vTpStO/+eYbxufzWUREhNbLmjx5cpVKBqXZdlKplIWEhKhMb9euHQPAbt26pe/iEh3o63cxffp0Zm9vz+7cuWOIYlZIpd12I0aMYFZWVkwikShN37t3LwPAIiMjdSoPNRNp6dtvv0VeXp7aG/BIJBJ89913Wi/Lzs5O38Wr0Eqz7Xg8HsaPH68yvU2bNjAxMUHNmjX1Xl6iPX38LlatWoX169dj165dKvc0qcxKu+1SU1NRUFCAvLw8pem2trbg8Xi6j/+kU+qooiQSCXNycmIAWFJSktI8sVjMjIyMmKWlJXeoVpzg4OAqc2Sg720n17t3b7Z8+XJ9FpXoSB+fbUxMDDMxMWGdO3c2dHErFH1su02bNjEAbMKECUrTp06dyr788kudy0RHBlp4+fIlEhMTYWZmBgcHB6V5xsbGsLa2RlZWFv77779yKmHFZYhtt2fPHtja2mL+/Pn6Li7RgT4+25UrV0IkEqFjx46YM2cO+vfvj4YNG2LkyJF48uSJoVeh3Ohj23355Zfo06cPtmzZgkmTJkEsFuPMmTNwdHTE5s2bdS5Tmd/P4H0kv+WmpsMuKysrpKWlabwBT1Wmz2138OBB/Pzzz/jf//4HQNaEtGPHDggEAv0VmGittJ+tSCTCkSNHwOfzYWpqiqCgIFhaWuLixYv46KOPcOrUKYSHh6Nu3boGW4fyoo/fBZ/Px6FDhzB16lQcOnQI165dg5+fH3bs2FGioa7pyEAL8m5a6m6+AxR/A56qTJ/brm/fvlizZg1mzpwJExMT7NmzR+1d7kjZKO1n+/TpU+6GN1999RUsLS0BAIGBgZg3bx6Sk5Mxd+5cA5S8/Onrd5GXl4cmTZrgyZMn6N+/P/bs2YPOnTuXaMeUkoEWHB0dAWi+9WZxN+CpyvS57UxMTODj44PVq1fj0KFDAIBffvlFTyUluirtZ/vmzRuN8z/77DMAQGhoaKnLWRHp43eRlZWFLl26IDAwEGZmZliwYAF++eUXXLlyhTsJrQtKBlqoU6cOLC0tkZubi+zsbKV5mZmZyM7OhoODg8rorMRw2653795o3LgxEhMT9VlcooPSfrbVqlUDAOTm5qrMc3Z2hrW1tdp5lYE+fhdLlixBRkYGd3MwABg+fDhWr16NiIgInS/8o2SgBT6fz42uWvgGPHfv3gUA9OrVy6C3pHtfGXLbeXp6omHDhqUvJCmR0n629evXh7OzMx48eKBSIcqX7+vrq+dSVwz6+F2cOXMG5ubmKtOnTJkCS0tLXL9+XacyUe2lpdmzZ4PP56u9AY+xsTFmz57NTUtNTUVWVpbGZUmlUgAAqyIDxupz28lJpVLcuXMH06ZN03dxiQ5K89nyeDwEBQVBJBJh3759Sq//77//kJqaiokTJxp2BcpRaX8XderUwYMHD7gmJUVSqRTu7u66FUjnzqhV2PLly5mtrS179OgRY4yxyMhIZmtry9avX8/FxMXFMXNzc+bk5MSysrLULmf06NEMANu9e3dZFLtCKOm2S0hIYCNHjmQbNmxg2dnZjDHGRCIRmzp1KpsxY0aZrwdRVZrfRX5+PuvSpQurVq0au3v3LmOMsczMTNa1a1fWv3//Sj8sRWm2XVRUFDM3N2eDBg1S+W14eXmxjIwMncpCyUBHP//8M2vevDkLCAhg7du3Z0ePHlWa//r1a+bh4cGaNm3K8vPzleadOHGCNWnShAFgAJhQKGStW7dmiYmJZbkK5aYk2+7ly5esffv2zNzcnDk4OLCPP/6Yffnll+zcuXPlsQpEg9L8LnJyctiiRYtYw4YN2QcffMDatm3L1qxZU2XGnSrNtrtz5w7r168f8/DwYAEBASwwMJB9/fXXOicCxhijm9sQQgihcwaEEEIoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQUDIghBACSgaEEEJAyYAQQggoGRBCCAElA0IIIaBkQAghBJQMCCGEgJIBIYQQAP8Hbpim7iP6gpsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "my_y_ticks = [20,40,60,80,100]\n",
    "bosa_p=[72,72.8,75.8,75.8]\n",
    "idx_p=list(range(len(bosa_p)))\n",
    "bosa_v=[66.5,74.7,71.7,74.7]\n",
    "idx_v=list(range(len(bosa_v)))\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('hopper-medium$\\,$(joint$\\,\\,$noise)', fontsize=16)\n",
    "# plt.title('halfcheetah-medium$\\,$($\\mathit{joint\\,\\, noise}$)', fontsize=14)\n",
    "# plt.grid()\n",
    "plt.plot([0.1,0.2,0.5,0.7],bosa_v,label='$\\epsilon_{th}^{‘}$',marker='x')\n",
    "plt.scatter([0.1,0.2,0.5,0.7],bosa_v,c='blue',marker='x')\n",
    "plt.plot([0.05,0.2,0.5,0.7],bosa_p,label='$\\epsilon_{th}$',marker='o')\n",
    "plt.scatter([0.05,0.2,0.5,0.7],bosa_p,c='red',marker='o')\n",
    "\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "plt.text(x=0.1,#文本x轴坐标 \n",
    "         y=87.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl:86)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=86.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0.1,#文本x轴坐标 \n",
    "         y=63.5, #文本y轴坐标s\n",
    "         s='SPOT10%(d4rl:62.5)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置 \n",
    "        )\n",
    "plt.axhline(y=62.5, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "# plt.fill_between([0.05,0.2,0.5,0.7],20,bosa_p,facecolor = 'wheat', alpha = 0.3)\n",
    "# plt.fill_between([0.1,0.2,0.5,0.7],20,bosa_v,facecolor = 'lightcyan', alpha = 0.3)\n",
    "# plt.fill_between([0.05,0.2,0.5,0.7],bosa_p,90,facecolor = 'white', alpha = 0.3)\n",
    "plt.xticks(np.array([0.1,0.3,0.6,0.8]),[0.1,0.3,0.6,0.8], fontsize=16)\n",
    "#plt.ylabel('Normalized Score', fontsize=18)\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('bound/hopper-m-Joint-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "26ca89dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "my_y_ticks = [20,40,60,80]\n",
    "plt.rc('font',family='Times New Roman')\n",
    "bosa_p=[56.5,56.2,56.8,57.8] #0.01,0.2,0.3,0.5\n",
    "idx_p=[0.01,0.2,0.3,0.5]\n",
    "bosa_v=[45.5,55.9,56.1,55.2] #0.08,0.15,0.2,0.4\n",
    "idx_v=[0.08,0.15,0.2,0.4]\n",
    "plt.figure(figsize=(4,3))\n",
    "plt.title('halfcheetah-medium$\\,$(mass$\\,\\,$shift)', fontsize=16)\n",
    "# plt.grid()\n",
    "\n",
    "plt.plot(idx_v,bosa_v,label='$\\epsilon_{th}^{‘}$',marker='x')\n",
    "plt.scatter(idx_v,bosa_v,c='blue',marker='x')\n",
    "#plt.xticks(idx_v,[0.01,0.08,0.15])\n",
    "plt.plot(idx_p,bosa_p,label='$\\epsilon_{th}$',marker='o')\n",
    "plt.scatter(idx_p,bosa_p,c='red',marker='o')\n",
    "plt.yticks(my_y_ticks, fontsize=16)\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=46.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl:45.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=58.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=59.4, #文本y轴坐标s\n",
    "         s='SPOT100%(d4rl:58.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=14, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置 \n",
    "        )\n",
    "plt.axhline(y=45.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "# plt.fill_between([0.01,0.2,0.3,0.5],20,bosa_p,facecolor = 'wheat', alpha = 0.3)\n",
    "# plt.fill_between([0.08,0.15,0.2,0.4],20,bosa_v,facecolor = 'lightcyan', alpha = 0.3)\n",
    "# plt.fill_between([0.08,0.15,0.2,0.4],bosa_p,70,facecolor = 'white', alpha = 0.3)\n",
    "plt.xticks(np.array([0.1,0.3,0.5]),[0.1,0.3,0.5], fontsize=16)\n",
    "#plt.ylabel('Normalized Score', fontsize=18)\n",
    "plt.legend(loc=(0.7, 0.1))\n",
    "plt.savefig('bound/halfcheetah-m-Joint-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4ddb25e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05b946e7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1b0f3b13",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "627cd7bb",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06ba07e3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e32b05e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "my_y_ticks = np.linspace(25, 100, 10).astype(np.int32)\n",
    "plt.rc('font',family='Times New Roman')\n",
    "bosa_p=[80.6,80.9,81.1,86.4,81.1]\n",
    "idx_p=list(range(len(bosa_p)))\n",
    "bosa_v=[35.2,55.8,56.2,57.9,52.7]\n",
    "idx_v=list(range(len(bosa_v)))\n",
    "plt.figure(figsize=(4.8,3.6))\n",
    "plt.title('halfcheetah-m-w Joint shift', fontsize=12)\n",
    "# plt.grid()\n",
    "plt.plot(idx_v,bosa_v,label='$\\epsilon_{th}^{‘}$' )\n",
    "plt.scatter(idx_v,bosa_v,c='blue',marker='x')\n",
    "#plt.xticks(idx_v,[0.05,0.15,0.2,0.5,0.7])\n",
    "plt.plot(idx_p,bosa_p,label='$\\epsilon_{th}$')\n",
    "plt.scatter(idx_p,bosa_p,c='red',marker='o')\n",
    "plt.xticks(np.linspace(0,0.8,5),np.linspace(0,1,5))\n",
    "plt.yticks(my_y_ticks)\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=87.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl score:86.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=12, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=86.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=66.4, #文本y轴坐标\n",
    "         s='SPOT10%(d4rl score:65.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=12, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置 \n",
    "        )\n",
    "plt.axhline(y=65.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.ylabel('Normalized Score', fontsize=12)\n",
    "plt.legend()\n",
    "plt.savefig('bound/halfcheetah-m-Joint-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ccd9e1bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "my_y_ticks = np.linspace(25, 100, 10).astype(np.int32)\n",
    "plt.rc('font',family='Times New Roman')\n",
    "bosa_p=[72,72.8,75.8,75.8]\n",
    "idx_p=list(range(len(bosa_p)))\n",
    "bosa_v=[85.2,88.4,82.7]\n",
    "idx_v=list(range(len(bosa_v)))\n",
    "plt.figure(figsize=(4.8,3.6))\n",
    "plt.title('walker2d-m-w Joint shift', fontsize=12)\n",
    "# plt.grid()\n",
    "plt.plot(idx_v,bosa_v,label='$\\epsilon_{th}^{‘}$' )\n",
    "plt.scatter(idx_v,bosa_v,c='blue',marker='x')\n",
    "#plt.xticks(idx_v,[0.01,0.08,0.15])\n",
    "plt.plot(idx_p,bosa_p,label='$\\epsilon_{th}$')\n",
    "plt.scatter(idx_p,bosa_p,c='red',marker='o')\n",
    "plt.xticks(np.linspace(0,1,5),np.linspace(0,1,5))\n",
    "plt.yticks(my_y_ticks)\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=86.4, #文本y轴坐标\n",
    "         s='SPOT100%(d4rl score:86.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=12, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置\n",
    "        )\n",
    "plt.axhline(y=86.4, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.text(x=0,#文本x轴坐标 \n",
    "         y=65.4, #文本y轴坐标s\n",
    "         s='SPOT100%(d4rl score:65.4)', #文本内容\n",
    "         ha='left',#x=2.2是文字的左端位置，可选'center', 'right', 'left'\n",
    "         va='baseline',#y=8是文字的低端位置，可选'center', 'top', 'bottom', 'baseline', 'center_baseline'\n",
    "         fontdict=dict(fontsize=12, color='black',\n",
    "                       family='monospace',#字体,可选'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'\n",
    "                       weight='bold',#磅值，可选'light', 'normal', 'medium', 'semibold', 'bold', 'heavy', 'black'\n",
    "                      )#字体属性设置 \n",
    "        )\n",
    "plt.axhline(y=62.5, xmin=0, xmax=1,c='purple',linestyle='--')\n",
    "plt.ylabel('Normalized Score', fontsize=12)\n",
    "plt.legend()\n",
    "plt.savefig('bound/walker-m-Joint-noise.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e92e3aea",
   "metadata": {},
   "source": [
    "#########################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "d1ae5af7",
   "metadata": {},
   "outputs": [],
   "source": [
    "if not os.path.exists('dog_figure'):\n",
    "    os.mkdir('dog_figure')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "0ce4bfc1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 440x330 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rc('font',family='Times New Roman')\n",
    "plt.figure(figsize=(4*1.1,3*1.1))\n",
    "plt.grid()\n",
    "plt.title('quadruped robotic experiment', fontsize=16)\n",
    "plt.yticks([0,1])\n",
    "data = [0.34/6.54,0.3/6.54,1.14/6.54,3.5/6.54,1]\n",
    "plt.bar(range(len(data)), data,color=['darkgrey','darkgrey','lightpink','lightpink','lightskyblue'])\n",
    "plt.ylabel('Return(BOSA%)', fontsize=16)\n",
    "plt.xticks([0,1,2,3,4],['density-BC\\n(source+target)','density-BC\\n(target)','SPOT\\n(source+target)','SPOT\\n(target)','BOSA\\n(source+target)'], fontsize=8)\n",
    "plt.savefig('dog_figure/dog_distance.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8668e6ce",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

